Target-Aware Sequential Inference: Pooled versus Stratified Anytime-Valid Designs

Sequential studies with heterogeneous strata may define the estimand under a target mixture that differs from the sampling distribution. We organize the design problem by guarantee class: one pooled confidence sequence for a single prespecified target, shared pooled inference for a prespecified target set, and stratum-resolved inference when local guarantees must remain available. For target-set pooled inference we derive minimax, gap-aware, and range-capped shared proposals and an adaptive tracking rule. A specialized augmented off-policy score removes between-stratum mean heterogeneity asymptotically, recovering Neyman allocation for efficient single-target pooled inference. Robust directional certification over a convex target set is a classical intersection-union problem and does not require an M-fold vertex split. We derive a Gaussian information lower bound and an exact finite-support characteristic information that coincides with the bounded nonparametric KL-inf limit, and state sufficient conditions for first-order attainment of the Gaussian constant. Within the local-CS architecture, regularly varying boundaries imply a general allocation law with the 2/3 exponent for root-n variance-adaptive widths. Simulations and a PromptEval replay illustrate the resulting guarantee-efficiency frontier.

==> anc/README_REPRODUCIBILITY.md <==
# Reproducibility materials

These ancillary files contain the scripts and compact outputs used in **Target-Aware Sequential Inference: Pooled versus Stratified Anytime-Valid Designs (v2)**.

## Core synthetic and stratified analyses

1. `reproduce_target_aware_ai_eval.R` reproduces the synthetic fixed-budget, range-only sequential, multi-system, optional-stopping, and fixed-time power calculations.
2. `reproduce_variance_adaptive_upgrade_fairbatch.R` reproduces the finite-sample variance-adaptive, optimal-allocation-tracking, and robust-target experiments. `fairbatch_run_R4.3.3.txt` records the R 4.3.3 run used for Tables 4-6.
3. `prompteval_target_aware_replay_rate_safe.R` reproduces the public PromptEval summaries and stratified replay. Compact derived outputs are under `data_outputs/`.

## Direct pooled target-specific replay (Table 10)

`reproduce_direct_pooled_cs.R` reproduces the pooled target-specific analyses. Its default uses five pilot observations, 5,000 Monte Carlo trajectories, and batch-10 monitoring.

Default batch-10 run:

```sh
Rscript reproduce_direct_pooled_cs.R
```

To reproduce the batch-100 matched-monitoring results used in Table 10, set `DIRECT_BATCH=100` before running the same script. For example:

```sh
DIRECT_BATCH=100 Rscript reproduce_direct_pooled_cs.R
```

or in Windows PowerShell:

```powershell
$env:DIRECT_BATCH="100"; Rscript reproduce_direct_pooled_cs.R
```

The shipped files `direct_pooled_cs_results_expected_batch10.csv` and `direct_pooled_cs_results_R4.3.3_batch100.csv` record the corresponding fixed-seed outputs.

Table 10 reconstructs each subject's exact empirical ternary distribution on `{-1,0,1}` from its empirical mean `delta` and standard deviation `sigma`; for ternary paired differences, these two moments determine the full distribution.

## Target-set pooled replay (Tables 11-12 and matched baseline)

`reproduce_targetset_replay.py` is the canonical script for the target-set replay tables. It requires Python 3 with NumPy, pandas, and SciPy and uses the shipped `data_outputs/prompteval_leading_pair_subjects.csv` summary.

Run:

```bash
python reproduce_targetset_replay.py
```

Settings: 5,000 trajectories, five pilot observations, seed `20261003`, and batch-10 monitoring.

- **Table 11** uses the same two-sided PrPl-EB target-level confidence sequence at level `alpha/3` for simultaneous reporting of the three prespecified target means.
- **Table 12** uses a one-sided lower PrPl-EB sequence at level `alpha` for robust-positive intersection-union certification. Its boundary uses `log(1/alpha)`, not the two-sided `log(2/alpha)` term.
- The static minimax, gap-aware, and range-capped proposals use full-population gaps and moments from the reconstructed replay population; they are population-informed (oracle) design benchmarks rather than feasible adaptive policies.
- The matched baseline runs each target alone under target sampling with the same one-sided level-`alpha` sequence (seeds `20261203`-`20261205`).
- The output includes Monte Carlo standard errors for mean stopping times.

Outputs:

- `targetset_pooled_results_batch10.csv`
- `targetset_robust_positive_results_one_sided_batch10.csv`
- `single_target_one_sided_batch10.csv` (matched one-sided single-target baseline)
- `targetset_pooled_run_batch10.txt`
- `targetset_pooled_proposals.csv`
- `targetset_gapaware_proposals.csv`

The manuscript interprets the range-capped ordering specifically for the bounded rescaled PrPl-EB implementation; it does not claim that a known maximal importance-weight bound is required for all anytime-valid off-policy methods.

## Information benchmarks (Table 13)

`reproduce_information_bound_v2.py` computes the Gaussian known-variance characteristic-information benchmark and information-optimal shared allocation.

```bash
python reproduce_information_bound_v2.py
```

Outputs:

- `targetset_information_bound.csv`
- `targetset_information_optimal_proposal.csv`
- `targetset_information_bound.txt`

`reproduce_ternary_information_bound.py` computes the exact characteristic information within the reconstructed ternary family on `{-1,0,1}`. For a fixed allocation and target it solves the reverse-KL I-projection onto the target-null half-space, then optimizes the shared allocation across target vertices.

```bash
python reproduce_ternary_information_bound.py
```

Outputs:

- `targetset_information_bound_ternary.csv`
- `targetset_information_optimal_proposal_ternary.csv`
- `targetset_information_bound_ternary.txt`

The Gaussian and ternary quantities are information-theoretic benchmarks, not finite-sample predictions for the bounded PrPl-EB replay.

## Data provenance

The public PromptEval correctness matrix is not redistributed. The replay script retrieves it from the original public source. Included CSV/RDS files are compact derived, non-identifying outputs needed to audit the manuscript tables.


==> anc/data_outputs/prompteval_leading_pair_subjects.csv <==
"subject","n_items","delta","sigma","q_macro","q_item","q_stem"
"abstract_algebra",100,0.1327,0.550382596109479,0.0175438596491228,0.00712149266486255,0.025
"anatomy",135,0.0785185185185185,0.452235180297177,0.0175438596491228,0.00961401509756445,0.0125
"astronomy",152,0.132960526315789,0.371556543704723,0.0175438596491228,0.0108246688505911,0.025
"business_ethics",100,0.1593,0.481608455771353,0.0175438596491228,0.00712149266486255,0.0125
"clinical_knowledge",265,0.0944150943396226,0.407752222942592,0.0175438596491228,0.0188719555618858,0.0125
"college_biology",144,0.0867361111111111,0.35205651189848,0.0175438596491228,0.0102549494374021,0.025
"college_chemistry",100,0.0567,0.499910092926819,0.0175438596491228,0.00712149266486255,0.025
"college_computer_science",100,0.1017,0.524771043851361,0.0175438596491228,0.00712149266486255,0.025
"college_mathematics",100,0.1303,0.590217540974993,0.0175438596491228,0.00712149266486255,0.025
"college_medicine",173,0.0604624277456647,0.428665091145035,0.0175438596491228,0.0123201823102122,0.0125
"college_physics",102,0.155392156862745,0.600903283801344,0.0175438596491228,0.00726392251815981,0.025
"computer_security",100,0.0065,0.393285160312123,0.0175438596491228,0.00712149266486255,0.025
"conceptual_physics",235,0.15936170212766,0.479823578225578,0.0175438596491228,0.016735507762427,0.025
"econometrics",114,0.134298245614035,0.481191953132747,0.0175438596491228,0.00811850163794331,0.025
"electrical_engineering",145,0.15648275862069,0.510185964094609,0.0175438596491228,0.0103261643640507,0.025
"elementary_mathematics",378,0.22968253968254,0.568256851585348,0.0175438596491228,0.0269192422731805,0.025
"formal_logic",126,0.0982539682539682,0.518593222722157,0.0175438596491228,0.00897308075772682,0.025
"global_facts",100,0.2034,0.584005604643162,0.0175438596491228,0.00712149266486255,0.0125
"high_school_biology",310,0.0506451612903226,0.360582732517401,0.0175438596491228,0.0220766272610739,0.025
"high_school_chemistry",203,0.124975369458128,0.542491596485139,0.0175438596491228,0.014456630109671,0.025
"high_school_computer_science",100,0.1669,0.384784609774861,0.0175438596491228,0.00712149266486255,0.025
"high_school_european_history",165,0.0772121212121212,0.362797495865098,0.0175438596491228,0.0117504628970232,0.0125
"high_school_geography",198,0.0585353535353535,0.316168466772715,0.0175438596491228,0.0141005554764279,0.0125
"high_school_government_and_politics",193,0.0406217616580311,0.238541492344914,0.0175438596491228,0.0137444808431847,0.0125
"high_school_macroeconomics",390,0.152615384615385,0.454206536504892,0.0175438596491228,0.027773821392964,0.0125
"high_school_mathematics",270,0.151962962962963,0.627277758795588,0.0175438596491228,0.0192280301951289,0.025
"high_school_microeconomics",238,0.108739495798319,0.394965065058497,0.0175438596491228,0.0169491525423729,0.0125
"high_school_physics",151,0.158211920529801,0.541357429863996,0.0175438596491228,0.0107534539239425,0.025
"high_school_psychology",545,0.062697247706422,0.308855801884438,0.0175438596491228,0.0388121350235009,0.0125
"high_school_statistics",216,0.134675925925926,0.537721396082292,0.0175438596491228,0.0153824241561031,0.025
"high_school_us_history",204,0.0337254901960784,0.299581948270994,0.0175438596491228,0.0145278450363196,0.0125
"high_school_world_history",237,0.070337552742616,0.325164874230721,0.0175438596491228,0.0168779376157243,0.0125
"human_aging",223,0.10152466367713,0.401806995270453,0.0175438596491228,0.0158809286426435,0.0125
"human_sexuality",131,0.100152671755725,0.404814873317916,0.0175438596491228,0.00932915539096995,0.0125
"international_law",121,0.0305785123966942,0.279723032347103,0.0175438596491228,0.00861700612448369,0.0125
"jurisprudence",108,0.0752777777777778,0.360546031389456,0.0175438596491228,0.00769121207805156,0.0125
"logical_fallacies",163,0.0816564417177914,0.404611378073222,0.0175438596491228,0.011608033043726,0.0125
"machine_learning",112,0.155178571428571,0.514830476023435,0.0175438596491228,0.00797607178464606,0.025
"management",103,0.0527184466019417,0.390733260886181,0.0175438596491228,0.00733513744480843,0.0125
"marketing",234,0.00726495726495726,0.318440803567178,0.0175438596491228,0.0166642928357784,0.0125
"medical_genetics",100,0.1569,0.413157911634274,0.0175438596491228,0.00712149266486255,0.025
"miscellaneous",783,0.0451596424010217,0.328284041944129,0.0175438596491228,0.0557612875658738,0.0125
"moral_disputes",346,0.0658381502890173,0.381893916534025,0.0175438596491228,0.0246403646204244,0.0125
"moral_scenarios",895,0.316111731843575,0.636496801949779,0.0175438596491228,0.0637373593505199,0.0125
"nutrition",306,0.0609150326797386,0.384104165946206,0.0175438596491228,0.0217917675544794,0.0125
"philosophy",311,0.0568488745980707,0.42379660508865,0.0175438596491228,0.0221478421877225,0.0125
"prehistory",324,0.0815740740740741,0.385843176307491,0.0175438596491228,0.0230736362341547,0.0125
"professional_accounting",282,0.122021276595745,0.559490580636265,0.0175438596491228,0.0200826093149124,0.0125
"professional_law",1534,0.0962190352020861,0.535883764882199,0.0175438596491228,0.109243697478992,0.0125
"professional_medicine",272,0.113786764705882,0.460779481875957,0.0175438596491228,0.0193704600484262,0.025
"professional_psychology",612,0.108872549019608,0.395475609397222,0.0175438596491228,0.0435835351089588,0.0125
"public_relations",110,0.0385454545454545,0.365039223410227,0.0175438596491228,0.00783364193134881,0.0125
"security_studies",245,0.0713469387755102,0.408254233642879,0.0175438596491228,0.0174476570289133,0.0125
"sociology",201,0.0335323383084577,0.288716714720981,0.0175438596491228,0.0143142002563737,0.0125
"us_foreign_policy",100,0.0388,0.310973038096621,0.0175438596491228,0.00712149266486255,0.0125
"virology",166,0.0157831325301205,0.343439615187158,0.0175438596491228,0.0118216778236718,0.025
"world_religions",171,0.00286549707602339,0.326864103491336,0.0175438596491228,0.012177752456915,0.0125


==> anc/data_outputs/prompteval_robust_allocation.csv <==
"subject","qbar","robust_share"
"abstract_algebra",0.0215177938192893,0.0236755001942515
"anatomy",0.0130121447634705,0.0148525045400191
"astronomy",0.0219735050399708,0.0184759612037364
"business_ethics",0.0127054160572426,0.0152444889569575
"clinical_knowledge",0.0141514228151743,0.0146595904191248
"college_biology",0.0219033956214044,0.0177858009041828
"college_chemistry",0.0215177938192893,0.0222049928778177
"college_computer_science",0.0215177938192893,0.022935204158101
"college_mathematics",0.0215177938192893,0.0248045170962903
"college_medicine",0.0133451645016609,0.0145753471177455
"college_physics",0.0215353211739309,0.0251166372886095
"computer_security",0.0215177938192893,0.0189231925269117
"conceptual_physics",0.022700890257597,0.0223910188983006
"econometrics",0.0216404853017805,0.0217294020199358
"electrical_engineering",0.0219121592987252,0.0227824274311534
"elementary_mathematics",0.0239540961144712,0.0259780881442717
"formal_logic",0.02174564942963,0.0229152018134596
"global_facts",0.0127054160572426,0.0173351715753485
"high_school_biology",0.0233581660566569,0.0188634004748918
"high_school_chemistry",0.0224204525833315,0.0240999310704119
"high_school_computer_science",0.0215177938192893,0.0186495273821387
"high_school_european_history",0.0132750550830945,0.0129954487846781
"high_school_geography",0.0135642564346808,0.0120281980442363
"high_school_government_and_politics",0.0135204380480768,0.0099470431811782
"high_school_macroeconomics",0.0152468824802741,0.0165556852862323
"high_school_mathematics",0.023007618963825,0.0270112853325697
"high_school_microeconomics",0.0139148035275127,0.0141910560428889
"high_school_physics",0.02196474136265,0.0237391047737195
"high_school_psychology",0.0166052524649978,0.0135516352840401
"high_school_statistics",0.0225343803885019,0.0240395407148947
"high_school_us_history",0.0136168384986056,0.0116337258454148
"high_school_world_history",0.0139060398501919,0.0124603125661561
"human_aging",0.0137833483677008,0.0142639242709744
"human_sexuality",0.0129770900541873,0.0137704054073319
"international_law",0.0128894532809793,0.0107143547866607
"jurisprudence",0.012775525475809,0.0126149016284596
"logical_fallacies",0.0132575277284529,0.0139634037997734
"machine_learning",0.0216229579471389,0.0227183668335501
"management",0.012731707089205,0.0132791075140404
"marketing",0.0138797488182295,0.0122724447495597
"medical_genetics",0.0215177938192893,0.0195554021081963
"miscellaneous",0.0186910076673477,0.0152725843370549
"moral_disputes",0.0148612806781589,0.0144985150877931
"moral_scenarios",0.0196725395272771,0.0245713287157802
"nutrition",0.014510733585327,0.01432462069592
"philosophy",0.014554551971931,0.0153259857250702
"prehistory",0.0146684797771014,0.0144717647459723
"professional_accounting",0.0143004053296279,0.018228529048868
"professional_law",0.0252725293352672,0.0258902998198602
"professional_medicine",0.0230251463184666,0.0220016150000965
"professional_psychology",0.0171924188454912,0.0163541759132576
"public_relations",0.0127930528304506,0.0127311223080897
"security_studies",0.0139761492687583,0.014550224423562
"sociology",0.0135905474666432,0.0113360945526814
"us_foreign_policy",0.0127054160572426,0.0113884676416624
"virology",0.022096196522462,0.017596899300784
"world_religions",0.0133276371470193,0.0121545196353327


==> anc/data_outputs/prompteval_sequential_replay.csv <==
"target","policy","median","q25","q75","mean","unresolved","positive","negative"
"macro","uniform",32485,31385,33385,32456.4,0,1,0
"macro","q_proportional",32335,31485,33285,32321.2,0,1,0
"macro","neyman_estimation",32785,31985,33685,32852.6,0,1,0
"macro","range_width",32485,31485,33385,32445.2,0,1,0
"macro","oracle_variance_width",32385,31585,33285,32410.4,0,1,0
"macro","adaptive_PrPl_EB",30385,29385,31185,30363,0,1,0
"item","uniform",33085,31385,34585,33077,0,1,0
"item","q_proportional",25485,24785,26185,25512.6,0,1,0
"item","neyman_estimation",32585,31585,33685,32635.4,0,1,0
"item","range_width",23985,23185,24885,24010.6,0,1,0
"item","oracle_variance_width",24585,23885,25485,24626.4,0,1,0
"item","adaptive_PrPl_EB",23985,23285,24710,24025.2,0,1,0
"stem","uniform",29285,28185,30185,29163.2,0,1,0
"stem","q_proportional",29885,29085,30785,29963.8,0,1,0
"stem","neyman_estimation",29685,29085,30485,29745.2,0,1,0
"stem","range_width",28685,27585,29610,28666.6,0,1,0
"stem","oracle_variance_width",29285,28485,30085,29290.4,0,1,0
"stem","adaptive_PrPl_EB",27585,26785,28485,27630.8,0,1,0


==> anc/data_outputs/prompteval_target_rankings.csv <==
"target","model","score","rank"
"item","meta_llama_llama_3_70b_instruct",0.795526278307934,1
"item","mistralai_mixtral_8x7b_instruct_v01",0.689035037743911,2
"item","tiiuae_falcon_180b",0.674094146133029,3
"item","meta_llama_llama_3_8b_instruct",0.641613730237858,4
"item","meta_llama_llama_3_8b",0.623032331576698,5
"item","ibm_mistralai_merlinite_7b",0.613425437971799,6
"item","google_gemma_7b",0.608572140720695,7
"item","mistralai_mistral_7b_v0_1",0.579437402079476,8
"item","mistralai_mistral_7b_instruct_v0_2",0.570180173764421,9
"item","google_flan_ul2",0.547358638370603,10
"item","google_flan_t5_xxl",0.544992878507335,11
"item","tiiuae_falcon_40b",0.529208802164934,12
"item","codellama_codellama_34b_instruct",0.502665574704458,13
"item","google_flan_t5_xl",0.484886768266629,14
"item","google_gemma_7b_it",0.469168209656744,15
"macro","meta_llama_llama_3_70b_instruct",0.796879037179821,1
"macro","mistralai_mixtral_8x7b_instruct_v01",0.698659873458966,2
"macro","tiiuae_falcon_180b",0.680667248245017,3
"macro","meta_llama_llama_3_8b_instruct",0.652837870105632,4
"macro","meta_llama_llama_3_8b",0.633569532348434,5
"macro","ibm_mistralai_merlinite_7b",0.626944660841823,6
"macro","google_gemma_7b",0.619283185885743,7
"macro","mistralai_mistral_7b_v0_1",0.594185229349529,8
"macro","mistralai_mistral_7b_instruct_v0_2",0.585934473912934,9
"macro","google_flan_ul2",0.556143108570952,10
"macro","google_flan_t5_xxl",0.550644519157611,11
"macro","tiiuae_falcon_40b",0.539615071759145,12
"macro","codellama_codellama_34b_instruct",0.51988266598677,13
"macro","google_flan_t5_xl",0.495044032439935,14
"macro","google_gemma_7b_it",0.479811773481123,15
"stem","meta_llama_llama_3_70b_instruct",0.77620280373274,1
"stem","mistralai_mixtral_8x7b_instruct_v01",0.671095551863877,2
"stem","tiiuae_falcon_180b",0.647370368512775,3
"stem","meta_llama_llama_3_8b_instruct",0.624521533569997,4
"stem","meta_llama_llama_3_8b",0.605505718254493,5
"stem","ibm_mistralai_merlinite_7b",0.595047125236988,6
"stem","google_gemma_7b",0.592845734788062,7
"stem","mistralai_mistral_7b_v0_1",0.565764585293614,8
"stem","mistralai_mistral_7b_instruct_v0_2",0.556719099381892,9
"stem","google_flan_ul2",0.5216729000263,10
"stem","google_flan_t5_xxl",0.514785333113659,11
"stem","tiiuae_falcon_40b",0.51004229287433,12
"stem","codellama_codellama_34b_instruct",0.494056685811454,13
"stem","google_flan_t5_xl",0.46448695759437,14
"stem","google_gemma_7b_it",0.456783144543758,15


==> anc/direct_pooled_cs_results_R4.3.3_batch100.csv <==
"dataset","target","pooled_policy","median","q25","q75","mean","unresolved","positive","negative","bound"
"synthetic","Q","target",1005,605,1605,1195.62,0,1,0,1
"synthetic","Q","second_moment",805,505,1205,916.78,0,1,0,1.53740264194664
"PromptEval","macro","target",305,205,405,323.64,0,1,0,1
"PromptEval","macro","second_moment",405,305,505,405.38,0,1,0,1.83117599655299
"PromptEval","item","target",305,205,405,301.2,0,1,0,1
"PromptEval","item","second_moment",405,305,405,378.44,0,1,0,1.88382922481624
"PromptEval","stem","target",305,205,405,306.7,0,1,0,1
"PromptEval","stem","second_moment",405,305,405,389.12,0,1,0,1.90193720669576


==> anc/direct_pooled_cs_results_expected_batch10.csv <==
"dataset","target","pooled_policy","median","q25","q75","mean","unresolved","positive","negative","bound"
"synthetic","Q","target",965,535,1565,1147.248,0,1,0,1
"synthetic","Q","second_moment",765,475,1125,870.462,0,1,0,1.53740264194664
"PromptEval","macro","target",255,185,355,283.086,0,1,0,1
"PromptEval","macro","second_moment",345,285,415,359.462,0,1,0,1.83117599655299
"PromptEval","item","target",235,165,315,256.362,0,1,0,1
"PromptEval","item","second_moment",315,265,385,332.748,0,1,0,1.88382922481624
"PromptEval","stem","target",235,165,315,259.178,0,1,0,1
"PromptEval","stem","second_moment",325,275,395,343.054,0,1,0,1.90193720669576


==> anc/fairbatch_run_R4.3.3.txt <==
Oracle shares: 0.31886973 0.28779298 0.201283 0.19205429 

PrPl-EB fixed policies (2,000 Monte Carlo replications)
Uniform | 4680 | 3800 | 5800 | 4845.64 | 0 
Q-proportional | 5280 | 4280 | 6520 | 5469.04 | 0.0025 
Neyman estimation | 4560 | 3640 | 5600 | 4715.1 | 5e-04 
Range-width q^(2/3) | 4720 | 3760 | 5880 | 4912.96 | 0 
Oracle variance-width | 4560 | 3680 | 5600 | 4704.52 | 5e-04 
Adaptive PrPl-EB | 4520 | 3560 | 5610 | 4684 | 0 
Adaptive mean final shares: 0.354496 0.272835 0.194074 0.178596 

Oracle tracking diagnostics (1,000 fixed-horizon trajectories)
500 | 0.319628 | 0.28752 | 0.202912 | 0.18994 | 0.097762 
2000 | 0.32468 | 0.286291 | 0.200091 | 0.188939 | 0.042675 
10000 | 0.322284 | 0.286555 | 0.200604 | 0.190558 | 0.017936 

Robust target design
Q 1 shares: 0.31887 0.287793 0.201283 0.192054 worst width 0.081364 
Q 2 shares: 0.088015 0.485835 0.20971 0.21644 worst width 0.078777 
Q 3 shares: 0.122034 0.164984 0.435548 0.277434 worst width 0.09035 
Robust lambda: 0.000136 0.720078 0.279786 
Robust qbar: 0.114051 0.424049 0.297918 0.163983 
Robust shares: 0.095335 0.40534 0.271411 0.227914 
Scenario widths: 0.068021 0.073413 0.073413 
Worst width: 0.073413 

Session information
R version 4.3.3 (2024-02-29)
Platform: x86_64-pc-linux-gnu (64-bit)
Running under: Ubuntu 24.04.4 LTS

Matrix products: default
BLAS:   /usr/lib/x86_64-linux-gnu/blas/libblas.so.3.12.0 
LAPACK: /usr/lib/x86_64-linux-gnu/lapack/liblapack.so.3.12.0

locale:
[1] C

time zone: Etc/UTC
tzcode source: system (glibc)

attached base packages:
[1] stats     graphics  grDevices utils     datasets  methods   base     

loaded via a namespace (and not attached):
[1] compiler_4.3.3


==> anc/prompteval_target_aware_replay_rate_safe.R <==
# PromptEval target-aware replay for the manuscript
# Requires: jsonlite, curl. The arrow package is optional and is used only to reuse
# any Parquet shards that were successfully cached by an earlier run.
# install.packages(c("jsonlite", "curl"))
# # optional: install.packages("arrow")
#
# Public data: PromptEval/PromptEval_MMLU_correctness on Hugging Face.
# Data discovery and the default download path use Hugging Face's Dataset
# Viewer REST API. Missing splits are obtained through /rows (100 prompt rows),
# which avoids direct Xet/CDN Parquet downloads. Existing cached Parquet files
# are reused when arrow is installed.

options(timeout = max(600, getOption("timeout")))
required <- c("jsonlite", "curl")
missing <- required[!vapply(required, requireNamespace, logical(1), quietly = TRUE)]
if (length(missing)) {
  stop("Install required package(s) first: ", paste(missing, collapse = ", "))
}
HAS_ARROW <- requireNamespace("arrow", quietly = TRUE)

DATASET <- "PromptEval/PromptEval_MMLU_correctness"
CACHE <- "prompteval_cache"
dir.create(CACHE, showWarnings = FALSE, recursive = TRUE)

# Strongly recommended for Hugging Face rate limits. Create a read token in your
# Hugging Face settings and set it only in your local R session, for example:
#   Sys.setenv(HF_TOKEN = "hf_...")
# Do not save or share your token in this script.
HF_TOKEN <- Sys.getenv("HF_TOKEN", unset = "")
if (!nzchar(HF_TOKEN)) {
  message("HF_TOKEN is not set. The script will use a slower anonymous request pace.")
} else {
  message("HF_TOKEN detected; authenticated Dataset Viewer requests are enabled.")
}

# The Dataset Viewer endpoint can require hundreds of requests for this dataset.
# Hugging Face applies rate limits in fixed windows. Pace only NEW requests;
# cached JSON and Parquet files are read immediately.
API_PAUSE <- if (nzchar(HF_TOKEN)) 0.50 else 3.25
.last_api_call <- as.numeric(NA)

safe_name <- function(x) gsub("[^A-Za-z0-9._-]", "_", x)

pace_api <- function() {
  now <- unclass(Sys.time())
  if (is.finite(.last_api_call)) {
    elapsed <- now - .last_api_call
    if (elapsed < API_PAUSE) Sys.sleep(API_PAUSE - elapsed)
  }
  .last_api_call <<- unclass(Sys.time())
  invisible(NULL)
}

header_wait_seconds <- function(raw_headers, default = 310) {
  h <- tryCatch(rawToChar(raw_headers), error = function(e) "")
  # Prefer Retry-After when available.
  m <- regexec("(?im)^retry-after:[[:space:]]*([0-9]+)", h, perl = TRUE)
  z <- regmatches(h, m)[[1L]]
  if (length(z) >= 2L) return(as.numeric(z[2L]) + 5)
  # Hugging Face RateLimit headers may include t=<seconds until reset>.
  m <- regexec("(?im)^ratelimit:[^\\r\\n]*[; ,]t=([0-9]+)", h, perl = TRUE)
  z <- regmatches(h, m)[[1L]]
  if (length(z) >= 2L) return(as.numeric(z[2L]) + 5)
  default
}

# Robust cached JSON fetch. On HTTP 429, wait for the advertised/reset window
# rather than issuing rapid retries that prolong throttling.
fetch_json <- function(url, dest, attempts = 10L) {
  parse_cached <- function(path) {
    if (!file.exists(path) || is.na(file.info(path)$size) || file.info(path)$size <= 0) return(NULL)
    tryCatch(jsonlite::fromJSON(path, simplifyVector = FALSE), error = function(e) NULL)
  }

  obj <- parse_cached(dest)
  if (!is.null(obj)) return(obj)
  if (file.exists(dest)) unlink(dest)
  dir.create(dirname(dest), showWarnings = FALSE, recursive = TRUE)

  for (a in seq_len(attempts)) {
    pace_api()
    h <- curl::new_handle()
    headers <- c(`User-Agent` = "target-aware-ai-eval-reproduction/1.0")
    if (nzchar(HF_TOKEN)) headers <- c(headers, Authorization = paste("Bearer", HF_TOKEN))
    do.call(curl::handle_setheaders, c(list(handle = h), as.list(headers)))

    res <- tryCatch(curl::curl_fetch_memory(url, handle = h), error = function(e) e)
    if (inherits(res, "error")) {
      pause <- min(60, 2^(a - 1L))
      message("Network error on attempt ", a, "; retrying after ", pause, " s: ", conditionMessage(res))
      Sys.sleep(pause)
      next
    }

    status <- as.integer(res$status_code)
    if (status == 200L) {
      txt <- rawToChar(res$content)
      obj <- tryCatch(jsonlite::fromJSON(txt, simplifyVector = FALSE), error = function(e) NULL)
      if (!is.null(obj)) {
        tmp <- paste0(dest, ".tmp")
        writeBin(charToRaw(txt), tmp)
        if (file.exists(dest)) unlink(dest)
        if (!file.rename(tmp, dest)) {
          file.copy(tmp, dest, overwrite = TRUE)
          unlink(tmp)
        }
        return(obj)
      }
      message("HTTP 200 but JSON parsing failed on attempt ", a, ".")
      Sys.sleep(min(30, 2^a))
      next
    }

    if (status == 429L) {
      pause <- header_wait_seconds(res$headers, default = 310)
      message("Hugging Face rate limit (429). Pausing ", pause,
              " s, then resuming from cache. Attempt ", a, "/", attempts, ".")
      Sys.sleep(pause)
      next
    }

    if (status >= 500L && status <= 599L) {
      pause <- min(60, 2^a)
      message("Hugging Face server error HTTP ", status, "; retrying after ", pause, " s.")
      Sys.sleep(pause)
      next
    }

    body <- tryCatch(rawToChar(res$content), error = function(e) "")
    stop("HTTP ", status, " from Hugging Face for:\n", url,
         if (nzchar(body)) paste0("\nResponse: ", substr(body, 1L, 500L)) else "")
  }

  stop("Failed after ", attempts, " attempts: ", url,
       "\nCached successful splits remain on disk; rerunning will resume from them.")
}

# Discover configurations (subjects) and splits (models) without downloading
# any Parquet objects.
splits_url <- paste0(
  "https://datasets-server.huggingface.co/splits?dataset=",
  utils::URLencode(DATASET, reserved = TRUE)
)
split_meta <- fetch_json(splits_url, file.path(CACHE, "_splits.json"))
if (is.null(split_meta$splits) || !length(split_meta$splits)) stop("No splits returned by datasets-server API")
subjects <- sort(unique(vapply(split_meta$splits, function(x) as.character(x$config), character(1))))
models <- sort(unique(vapply(split_meta$splits, function(x) as.character(x$split), character(1))))
cat("Discovered", length(subjects), "subjects and", length(models), "models\n")
stopifnot(length(subjects) == 57L, length(models) == 15L)

# Read one 100-prompt matrix. First reuse a valid Parquet cache from an earlier
# run (if arrow is available); otherwise query Dataset Viewer /rows and cache
# the JSON response. The /rows endpoint has a maximum slice length of 100,
# exactly matching PromptEval's prompt-template dimension.
read_one <- function(subject, model) {
  dest_dir <- file.path(CACHE, safe_name(subject))
  dir.create(dest_dir, showWarnings = FALSE, recursive = TRUE)

  parquet_dest <- file.path(dest_dir, paste0(safe_name(model), ".parquet"))
  if (HAS_ARROW && file.exists(parquet_dest) && !is.na(file.info(parquet_dest)$size) && file.info(parquet_dest)$size > 0) {
    pq <- tryCatch(as.data.frame(arrow::read_parquet(parquet_dest)), error = function(e) NULL)
    if (!is.null(pq)) return(pq)
    warning("Ignoring unreadable cached Parquet file: ", parquet_dest)
    unlink(parquet_dest)
  }

  json_dest <- file.path(dest_dir, paste0(safe_name(model), ".rows.json"))
  rows_url <- paste0(
    "https://datasets-server.huggingface.co/rows?dataset=",
    utils::URLencode(DATASET, reserved = TRUE),
    "&config=", utils::URLencode(subject, reserved = TRUE),
    "&split=", utils::URLencode(model, reserved = TRUE),
    "&offset=0&length=100"
  )
  obj <- fetch_json(rows_url, json_dest)
  if (is.null(obj$rows) || !length(obj$rows)) stop("No rows returned for ", subject, " / ", model)
  records <- lapply(obj$rows, function(z) z$row)
  if (!length(records) || is.null(records[[1L]])) stop("Malformed /rows response for ", subject, " / ", model)

  ex <- grep("^example_", names(records[[1L]]), value = TRUE)
  if (!length(ex)) stop("No example_* columns in Dataset Viewer response for ", subject, " / ", model)

  get_num <- function(r, nm) {
    v <- r[[nm]]
    if (is.null(v) || length(v) != 1L) return(NA_real_)
    suppressWarnings(as.numeric(v))
  }
  M <- vapply(ex, function(nm) vapply(records, get_num, numeric(1), nm = nm),
              numeric(length(records)))
  if (anyNA(M)) stop("Non-numeric or missing correctness cell in ", subject, " / ", model)
  out <- as.data.frame(M, check.names = FALSE)
  names(out) <- ex
  out
}

# Load all matrices and retain compact subject x model summaries plus pair-ready matrices.
acc <- matrix(NA_real_, length(subjects), length(models), dimnames = list(subjects, models))
nitem <- setNames(integer(length(subjects)), subjects)
matrices <- vector("list", length(subjects)); names(matrices) <- subjects

for (sj in seq_along(subjects)) {
  subject <- subjects[sj]
  cat(sprintf("[%02d/%02d] %s\n", sj, length(subjects), subject))
  sm <- vector("list", length(models)); names(sm) <- models
  for (mk in seq_along(models)) {
    df <- read_one(subject, models[mk])
    ex <- grep("^example_", names(df), value = TRUE)
    if (!length(ex)) stop("No example_* columns in ", subject, " / ", models[mk])
    M <- as.matrix(df[, ex, drop = FALSE])
    storage.mode(M) <- "double"
    sm[[mk]] <- M
    acc[sj, mk] <- mean(M)
    if (mk == 1L) nitem[sj] <- ncol(M)
    if (nrow(M) != 100L) warning(subject, " / ", models[mk], " has ", nrow(M), " prompts")
  }
  matrices[[sj]] <- sm
}

# Three prespecified deployment targets.
Q_macro <- setNames(rep(1 / length(subjects), length(subjects)), subjects)
Q_item <- nitem / sum(nitem)
STEM <- c(
  "abstract_algebra", "astronomy", "college_biology", "college_chemistry",
  "college_computer_science", "college_mathematics", "college_physics",
  "computer_security", "conceptual_physics", "econometrics", "electrical_engineering",
  "elementary_mathematics", "formal_logic", "high_school_biology",
  "high_school_chemistry", "high_school_computer_science", "high_school_mathematics",
  "high_school_physics", "high_school_statistics", "machine_learning", "medical_genetics",
  "professional_medicine", "virology"
)
Q_stem <- Q_macro
Q_stem[names(Q_stem) %in% STEM] <- 2 * Q_stem[names(Q_stem) %in% STEM]
Q_stem <- Q_stem / sum(Q_stem)
Qmat <- rbind(macro = Q_macro, item = Q_item, stem = Q_stem)

score_one <- function(qw) as.vector(crossprod(qw[subjects], acc))
scores <- t(apply(Qmat, 1, score_one)); colnames(scores) <- models
ranks <- t(apply(scores, 1, function(x) rank(-x, ties.method = "min")))

score_table <- do.call(rbind, lapply(seq_len(nrow(Qmat)), function(m) {
  data.frame(target = rownames(Qmat)[m], model = models,
             score = scores[m, ], rank = ranks[m, ], stringsAsFactors = FALSE)
}))
score_table <- score_table[order(score_table$target, score_table$rank, -score_table$score), ]
utils::write.csv(score_table, "prompteval_target_rankings.csv", row.names = FALSE)
print(subset(score_table, rank <= 5L))

# Choose the closest top-two pair under the macro target; this avoids cherry-picking
# a predeclared model pair while retaining a challenging sequential comparison.
ord <- order(scores["macro", ], decreasing = TRUE)
lead <- models[ord[1:2]]
cat("\nLeading macro pair:", lead[1], "vs", lead[2], "\n")

delta_j <- sig_j <- setNames(numeric(length(subjects)), subjects)
for (sj in seq_along(subjects)) {
  A <- matrices[[sj]][[lead[1]]]
  B <- matrices[[sj]][[lead[2]]]
  stopifnot(identical(dim(A), dim(B)))
  D <- as.vector(A - B)
  delta_j[sj] <- mean(D)
  sig_j[sj] <- stats::sd(D)
}
pair_subject <- data.frame(subject = subjects, n_items = nitem,
                           delta = delta_j, sigma = sig_j,
                           q_macro = Q_macro, q_item = Q_item, q_stem = Q_stem)
utils::write.csv(pair_subject, "prompteval_leading_pair_subjects.csv", row.names = FALSE)

allocation_shares <- function(qw, sigma = sig_j) {
  eps <- 1e-10
  sigma <- pmax(sigma, eps)
  out <- rbind(
    uniform = rep(1, length(qw)),
    q_proportional = qw,
    neyman_estimation = qw * sigma,
    range_width = qw^(2/3),
    variance_width = (qw * sigma)^(2/3)
  )
  out / rowSums(out)
}

allocs <- lapply(seq_len(nrow(Qmat)), function(m) allocation_shares(Qmat[m, ]))
names(allocs) <- rownames(Qmat)
saveRDS(list(scores = scores, ranks = ranks, targets = Qmat,
             leading_pair = lead, pair_subject = pair_subject,
             allocations = allocs), "prompteval_target_aware_summary.rds")

# Robust variance-width allocation over conv{macro,item,stem} using the
# least-favourable-mixture characterization.
softmax <- function(x) { z <- exp(c(x, 0) - max(c(x, 0))); z / sum(z) }
robust_eval <- function(lam) {
  qbar <- as.vector(lam %*% Qmat); names(qbar) <- subjects
  w <- (qbar * pmax(sig_j, 1e-10))^(2/3); w <- w / sum(w)
  proxy <- as.vector(Qmat %*% (pmax(sig_j, 1e-10) / sqrt(w)))
  list(value = max(proxy), lambda = stats::setNames(lam, rownames(Qmat)), qbar = qbar, share = w, proxy = proxy)
}
fit <- optim(rep(0, nrow(Qmat) - 1L), function(x) robust_eval(softmax(x))$value,
             method = "Nelder-Mead", control = list(reltol = 1e-12, maxit = 20000))
rob <- robust_eval(softmax(fit$par))
cat("\nRobust target mixture weights:", paste(names(rob$lambda), round(rob$lambda, 4), collapse = "; "), "\n")
cat("Worst variance-width proxy:", rob$value, "\n")
utils::write.csv(data.frame(subject = subjects, qbar = rob$qbar, robust_share = rob$share),
                 "prompteval_robust_allocation.csv", row.names = FALSE)

# The public matrices can now be used for a sequential replay by sampling a
# subject according to a chosen proposal and then sampling one prompt-item cell
# uniformly with replacement from that subject. For a selected subject j:
#   D = matrices[[j]][[lead[1]]][prompt,item] - matrices[[j]][[lead[2]]][prompt,item]
# Feed D into the same PrPl-EB state update used by reproduce_variance_adaptive_upgrade.R.
# The separation is intentional: data retrieval/summary is cached once, while
# sequential policies can be replayed many times from the compact RDS object.

cat("\nFiles written:\n",
    "  prompteval_target_rankings.csv\n",
    "  prompteval_leading_pair_subjects.csv\n",
    "  prompteval_target_aware_summary.rds\n",
    "  prompteval_robust_allocation.csv\n", sep = "")
cat("\nSession information\n")
print(sessionInfo())

# -----------------------------------------------------------------------------
# Sequential paired replay on the released correctness matrix
# -----------------------------------------------------------------------------
# Runtime can be controlled without editing the script, e.g.
#   PROMPTEVAL_RMC=1000 PROMPTEVAL_MAXT=150000 Rscript prompteval_target_aware_replay.R
RMC <- as.integer(Sys.getenv("PROMPTEVAL_RMC", "500"))
MAXT <- as.integer(Sys.getenv("PROMPTEVAL_MAXT", "100000"))
INIT <- as.integer(Sys.getenv("PROMPTEVAL_INIT", "5"))
BATCH <- as.integer(Sys.getenv("PROMPTEVAL_BATCH", "100"))
ALPHA <- 0.05

# Empirical population of paired differences for each subject. A replay visit to
# subject j draws one prompt-item cell with replacement, yielding an i.i.d.
# sample from this finite empirical population.
popD <- setNames(vector("list", length(subjects)), subjects)
for (sj in seq_along(subjects)) {
  A <- matrices[[sj]][[lead[1]]]
  B <- matrices[[sj]][[lead[2]]]
  popD[[sj]] <- as.numeric(A - B)
}

new_eb_state <- function(Rn, J, alpha0, cap = .5) {
  list(
    n = matrix(0L, Rn, J), sumz = matrix(0, Rn, J),
    varacc = matrix(0, Rn, J), lamsum = matrix(0, Rn, J),
    lamz = matrix(0, Rn, J), ebacc = matrix(0, Rn, J),
    L = matrix(0, Rn, J), U = matrix(1, Rn, J),
    logterm = log(2 / alpha0), cap = cap
  )
}

eb_update <- function(st, rows, j, Dmat) {
  if (!length(rows) || ncol(Dmat) == 0L) return(st)
  Zmat <- (Dmat + 1) / 2
  for (k in seq_len(ncol(Zmat))) {
    z <- as.numeric(Zmat[, k])
    nprev <- as.numeric(st$n[rows, j])
    tt <- nprev + 1
    mu_prev <- (0.5 + st$sumz[rows, j]) / (nprev + 1)
    vprev <- (0.25 + st$varacc[rows, j]) / (nprev + 1)
    lam <- pmin(st$cap,
                sqrt(2 * st$logterm / (vprev * tt * log1p(tt))))
    psi <- -log1p(-lam) - lam
    resid <- z - mu_prev
    st$lamsum[rows, j] <- st$lamsum[rows, j] + lam
    st$lamz[rows, j] <- st$lamz[rows, j] + lam * z
    st$ebacc[rows, j] <- st$ebacc[rows, j] + psi * resid^2
    st$sumz[rows, j] <- st$sumz[rows, j] + z
    st$n[rows, j] <- st$n[rows, j] + 1L
    nnew <- as.numeric(st$n[rows, j])
    mu_new <- (0.5 + st$sumz[rows, j]) / (nnew + 1)
    st$varacc[rows, j] <- st$varacc[rows, j] + (z - mu_new)^2
    ctr <- st$lamz[rows, j] / st$lamsum[rows, j]
    rad <- (st$logterm + st$ebacc[rows, j]) / st$lamsum[rows, j]
    st$L[rows, j] <- pmax(st$L[rows, j], pmax(0, ctr - rad))
    st$U[rows, j] <- pmin(st$U[rows, j], pmin(1, ctr + rad))
  }
  st
}

draw_population_D <- function(j, nrep, m) {
  if (nrep < 1L || m < 1L) return(matrix(numeric(0), nrow = nrep, ncol = m))
  x <- popD[[j]]
  matrix(x[sample.int(length(x), nrep * m, replace = TRUE)],
         nrow = nrep, ncol = m)
}

target_ci <- function(st, rows, qw) {
  Ld <- 2 * st$L[rows, , drop = FALSE] - 1
  Ud <- 2 * st$U[rows, , drop = FALSE] - 1
  list(lo = as.vector(Ld %*% qw), up = as.vector(Ud %*% qw))
}

sigma_hat <- function(st, rows) {
  nn <- st$n[rows, , drop = FALSE]
  vZ <- (0.25 + st$varacc[rows, , drop = FALSE]) / (nn + 1)
  sqrt(pmax(4 * vZ, 1e-10))
}

ialloc <- function(w, total) {
  w <- pmax(as.numeric(w), 0)
  if (sum(w) <= 0) w[] <- 1
  x <- total * w / sum(w)
  n <- floor(x)
  r <- as.integer(total - sum(n))
  if (r > 0L) {
    ii <- order(x - n, decreasing = TRUE)[seq_len(r)]
    n[ii] <- n[ii] + 1L
  }
  as.integer(n)
}

fixed_replay <- function(qw, share, Rmc, seed, maxT = MAXT,
                         init = INIT, batch = BATCH) {
  set.seed(seed)
  JJ <- length(qw)
  st <- new_eb_state(Rmc, JJ, ALPHA / JJ)
  rows <- seq_len(Rmc)
  for (j in seq_len(JJ)) {
    st <- eb_update(st, rows, j, draw_population_D(j, Rmc, init))
  }
  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  sign_hit <- rep(0L, Rmc)
  tt <- JJ * init
  inc <- ialloc(share, batch)
  while (any(active) && tt <= maxT) {
    idx <- which(active)
    ci <- target_ci(st, idx, qw)
    pos <- ci$lo > 0
    neg <- ci$up < 0
    hit <- pos | neg
    if (any(hit)) {
      rr <- idx[hit]
      stop_t[rr] <- tt
      sign_hit[rr] <- ifelse(pos[hit], 1L, -1L)
      active[rr] <- FALSE
    }
    if (tt + batch > maxT || !any(active)) break
    idx <- which(active)
    for (j in seq_len(JJ)) {
      m <- inc[j]
      if (m > 0L) st <- eb_update(st, idx, j, draw_population_D(j, length(idx), m))
    }
    tt <- tt + batch
  }
  c(median = median(stop_t), q25 = unname(quantile(stop_t, .25)),
    q75 = unname(quantile(stop_t, .75)), mean = mean(stop_t),
    unresolved = mean(sign_hit == 0L), positive = mean(sign_hit == 1L),
    negative = mean(sign_hit == -1L))
}

adaptive_replay <- function(qw, Rmc, seed, maxT = MAXT, init = INIT,
                            batch = BATCH, eta = .25) {
  set.seed(seed)
  JJ <- length(qw)
  st <- new_eb_state(Rmc, JJ, ALPHA / JJ)
  rows <- seq_len(Rmc)
  for (j in seq_len(JJ)) {
    st <- eb_update(st, rows, j, draw_population_D(j, Rmc, init))
  }
  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  sign_hit <- rep(0L, Rmc)
  tt <- JJ * init
  nu <- qw / sum(qw)
  while (any(active) && tt <= maxT) {
    idx <- which(active)
    ci <- target_ci(st, idx, qw)
    pos <- ci$lo > 0
    neg <- ci$up < 0
    hit <- pos | neg
    if (any(hit)) {
      rr <- idx[hit]
      stop_t[rr] <- tt
      sign_hit[rr] <- ifelse(pos[hit], 1L, -1L)
      active[rr] <- FALSE
    }
    if (tt + batch > maxT || !any(active)) break
    idx <- which(active)
    sh <- sigma_hat(st, idx)
    ww <- sweep(sh, 2, qw, `*`)^(2/3)
    ww <- ww / rowSums(ww)
    eps <- min(.25, tt^(-eta))
    pi <- (1 - eps) * ww + eps * matrix(nu, nrow = length(idx),
                                        ncol = JJ, byrow = TRUE)
    counts <- t(vapply(seq_len(nrow(pi)), function(r)
      as.integer(rmultinom(1, batch, pi[r, ])[, 1]), integer(JJ)))
    for (j in seq_len(JJ)) {
      for (m in sort(unique(counts[, j]))) {
        if (m == 0L) next
        posm <- which(counts[, j] == m)
        rr <- idx[posm]
        st <- eb_update(st, rr, j, draw_population_D(j, length(rr), m))
      }
    }
    tt <- tt + batch
  }
  c(median = median(stop_t), q25 = unname(quantile(stop_t, .25)),
    q75 = unname(quantile(stop_t, .75)), mean = mean(stop_t),
    unresolved = mean(sign_hit == 0L), positive = mean(sign_hit == 1L),
    negative = mean(sign_hit == -1L))
}

cat("\nSequential PrPl-EB replay for leading macro pair\n")
cat("RMC =", RMC, " MAXT =", MAXT, " INIT =", INIT, " BATCH =", BATCH, "\n")
seq_rows <- list()
seed0 <- 20260906L
for (m in seq_len(nrow(Qmat))) {
  targ <- rownames(Qmat)[m]
  qw <- as.numeric(Qmat[m, ]); names(qw) <- subjects
  sigma_pop <- pmax(sig_j, 1e-10)
  policies <- list(
    uniform = rep(1, length(qw)),
    q_proportional = qw,
    neyman_estimation = qw * sigma_pop,
    range_width = qw^(2/3),
    oracle_variance_width = (qw * sigma_pop)^(2/3)
  )
  for (k in seq_along(policies)) {
    z <- fixed_replay(qw, policies[[k]], RMC,
                      seed = seed0 + 1000L * m + 10L * k)
    seq_rows[[length(seq_rows) + 1L]] <- data.frame(
      target = targ, policy = names(policies)[k],
      t(z), check.names = FALSE, row.names = NULL)
    cat(targ, names(policies)[k], "|", paste(round(z, 3), collapse = " | "), "\n")
  }
  z <- adaptive_replay(qw, RMC, seed = seed0 + 1000L * m + 99L)
  seq_rows[[length(seq_rows) + 1L]] <- data.frame(
    target = targ, policy = "adaptive_PrPl_EB",
    t(z), check.names = FALSE, row.names = NULL)
  cat(targ, "adaptive_PrPl_EB |", paste(round(z, 3), collapse = " | "), "\n")
}
seq_table <- do.call(rbind, seq_rows)
utils::write.csv(seq_table, "prompteval_sequential_replay.csv", row.names = FALSE)
cat("  prompteval_sequential_replay.csv\n")


==> anc/reproduce_direct_pooled_cs.R <==
# Direct pooled confidence-sequence baselines for target-aware AI evaluation
# Base R only.
#
# Requires the empirical subject summary produced by the PromptEval replay:
#   prompteval_leading_pair_subjects.csv
# The paired differences take values in {-1,0,1}. From each subject's mean
# delta and SD sigma we recover E[D^2] = sigma^2 + delta^2 and hence the
# exact empirical probabilities of -1, 0, +1.
#
# This script compares:
#   1) pooled target sampling: proposal pi = Q, so Z = D in [-1,1];
#   2) pooled HT second-moment proposal: pi_j proportional to
#      q_j * sqrt(E[D_j^2]), with Z = q_A D / pi_A.
# It uses the same predictable plug-in empirical-Bernstein update as the
# manuscript's stratified PrPl-EB implementation, but with ONE pooled CS and
# therefore no J-way Bonferroni split.

SEED <- 20260908L
ALPHA <- 0.05
RMC <- as.integer(Sys.getenv("DIRECT_RMC", "5000"))
MAXT <- as.integer(Sys.getenv("DIRECT_MAXT", "100000"))
INIT <- as.integer(Sys.getenv("DIRECT_INIT", "5"))
BATCH <- as.integer(Sys.getenv("DIRECT_BATCH", "10"))

find_pair_file <- function() {
  candidates <- c(
    file.path("data_outputs", "prompteval_leading_pair_subjects.csv"),
    "prompteval_leading_pair_subjects.csv",
    file.path("prompteval_results", "prompteval_leading_pair_subjects.csv"),
    file.path("target_aware_adaptive_complete_package", "prompteval_leading_pair_subjects.csv")
  )
  hit <- candidates[file.exists(candidates)]
  if (!length(hit)) stop("Could not find prompteval_leading_pair_subjects.csv under data_outputs/ or another standard location.")
  hit[1L]
}

new_eb_state_scalar <- function(Rn, alpha = ALPHA, cap = .5) {
  list(
    n = integer(Rn), sumz = numeric(Rn), varacc = numeric(Rn),
    lamsum = numeric(Rn), lamz = numeric(Rn), ebacc = numeric(Rn),
    L = numeric(Rn), U = rep(1, Rn),
    logterm = log(2 / alpha), cap = cap
  )
}

eb_update_scalar <- function(st, rows, Ymat, bound) {
  if (!length(rows) || ncol(Ymat) == 0L) return(st)
  Xmat <- (Ymat / bound + 1) / 2
  if (any(Xmat < -1e-12 | Xmat > 1 + 1e-12)) stop("Scaled pooled observation left [0,1].")
  Xmat <- pmin(pmax(Xmat, 0), 1)
  for (k in seq_len(ncol(Xmat))) {
    z <- as.numeric(Xmat[, k])
    nprev <- as.numeric(st$n[rows])
    tt <- nprev + 1
    mu_prev <- (0.5 + st$sumz[rows]) / (nprev + 1)
    vprev <- (0.25 + st$varacc[rows]) / (nprev + 1)
    lam <- pmin(st$cap, sqrt(2 * st$logterm / (vprev * tt * log1p(tt))))
    psi <- -log1p(-lam) - lam
    resid <- z - mu_prev
    st$lamsum[rows] <- st$lamsum[rows] + lam
    st$lamz[rows] <- st$lamz[rows] + lam * z
    st$ebacc[rows] <- st$ebacc[rows] + psi * resid^2
    st$sumz[rows] <- st$sumz[rows] + z
    st$n[rows] <- st$n[rows] + 1L
    nnew <- as.numeric(st$n[rows])
    mu_new <- (0.5 + st$sumz[rows]) / (nnew + 1)
    st$varacc[rows] <- st$varacc[rows] + (z - mu_new)^2
    ctr <- st$lamz[rows] / st$lamsum[rows]
    rad <- (st$logterm + st$ebacc[rows]) / st$lamsum[rows]
    st$L[rows] <- pmax(st$L[rows], pmax(0, ctr - rad))
    st$U[rows] <- pmin(st$U[rows], pmin(1, ctr + rad))
  }
  st
}

make_subject_probs <- function(delta, sigma) {
  m2 <- pmin(1, pmax(0, sigma^2 + delta^2))
  pplus <- (m2 + delta) / 2
  pminus <- (m2 - delta) / 2
  pzero <- 1 - m2
  if (any(c(pplus, pminus, pzero) < -1e-8)) stop("Invalid recovered {-1,0,1} probabilities.")
  list(m2 = m2, pminus = pmax(0, pminus), pzero = pmax(0, pzero), pplus = pmax(0, pplus))
}

make_pooled_sampler <- function(q, pi, probs) {
  q <- as.numeric(q); q <- q / sum(q)
  pi <- as.numeric(pi); pi <- pi / sum(pi)
  if (any(pi <= 0 & q > 0)) stop("Proposal must be positive wherever q > 0.")
  ratio <- q / pi
  function(nrep, m) {
    if (nrep < 1L || m < 1L) return(matrix(numeric(0), nrow = nrep, ncol = m))
    A <- matrix(sample.int(length(q), nrep * m, replace = TRUE, prob = pi), nrow = nrep, ncol = m)
    u <- matrix(runif(nrep * m), nrow = nrep, ncol = m)
    pm <- matrix(probs$pminus[A], nrow = nrep, ncol = m)
    pp <- matrix(probs$pplus[A], nrow = nrep, ncol = m)
    D <- matrix(0, nrow = nrep, ncol = m)
    D[u < pm] <- -1
    D[u >= 1 - pp] <- 1
    matrix(ratio[A], nrow = nrep, ncol = m) * D
  }
}

pooled_replay <- function(q, delta, sigma, proposal = c("target", "second_moment"),
                          Rmc = RMC, seed = 1L, init = INIT, batch = BATCH,
                          maxT = MAXT, alpha = ALPHA) {
  proposal <- match.arg(proposal)
  q <- as.numeric(q); q <- q / sum(q)
  probs <- make_subject_probs(delta, sigma)
  if (proposal == "target") {
    pi <- q
  } else {
    pi <- q * sqrt(pmax(probs$m2, 1e-12))
    pi <- pi / sum(pi)
  }
  bound <- max(q / pi)
  sampler <- make_pooled_sampler(q, pi, probs)
  set.seed(seed)
  st <- new_eb_state_scalar(Rmc, alpha)
  rows <- seq_len(Rmc)
  st <- eb_update_scalar(st, rows, sampler(Rmc, init), bound)
  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  sign_hit <- integer(Rmc)
  tt <- init
  while (any(active) && tt <= maxT) {
    idx <- which(active)
    lo <- bound * (2 * st$L[idx] - 1)
    up <- bound * (2 * st$U[idx] - 1)
    pos <- lo > 0
    neg <- up < 0
    hit <- pos | neg
    if (any(hit)) {
      rr <- idx[hit]
      stop_t[rr] <- tt
      sign_hit[rr] <- ifelse(pos[hit], 1L, -1L)
      active[rr] <- FALSE
    }
    if (tt + batch > maxT || !any(active)) break
    idx <- which(active)
    st <- eb_update_scalar(st, idx, sampler(length(idx), batch), bound)
    tt <- tt + batch
  }
  c(
    median = median(stop_t),
    q25 = unname(quantile(stop_t, .25)),
    q75 = unname(quantile(stop_t, .75)),
    mean = mean(stop_t),
    unresolved = mean(sign_hit == 0L),
    positive = mean(sign_hit == 1L),
    negative = mean(sign_hit == -1L),
    bound = bound
  )
}

cat("Direct pooled PrPl-EB baselines\n")
cat("RMC =", RMC, "MAXT =", MAXT, "INIT =", INIT, "BATCH =", BATCH, "\n\n")

# -----------------------------------------------------------------------------
# Synthetic DGP used in the manuscript
# -----------------------------------------------------------------------------
q_syn <- c(.55, .20, .15, .10)
delta_syn <- c(.08, .04, .12, .03)
s_syn <- c(.15, .80, .50, .95)
sigma_syn <- sqrt(s_syn - delta_syn^2)

syn_rows <- list()
for (k in c("target", "second_moment")) {
  z <- pooled_replay(q_syn, delta_syn, sigma_syn, proposal = k,
                     Rmc = RMC, seed = SEED + ifelse(k == "target", 1L, 2L),
                     maxT = 12000L)
  cat("synthetic", k, "|", paste(round(z, 4), collapse = " | "), "\n")
  syn_rows[[k]] <- data.frame(dataset = "synthetic", target = "Q",
                              pooled_policy = k, t(z), check.names = FALSE)
}

# -----------------------------------------------------------------------------
# PromptEval leading pair, reconstructed exactly from subject delta/sigma
# -----------------------------------------------------------------------------
pair_file <- find_pair_file()
pair <- utils::read.csv(pair_file, stringsAsFactors = FALSE, check.names = FALSE)
needed <- c("subject", "delta", "sigma", "q_macro", "q_item", "q_stem")
if (!all(needed %in% names(pair))) stop("Pair CSV is missing required columns.")

target_cols <- c(macro = "q_macro", item = "q_item", stem = "q_stem")
emp_rows <- list()
for (m in seq_along(target_cols)) {
  targ <- names(target_cols)[m]
  q <- pair[[target_cols[m]]]
  for (k in c("target", "second_moment")) {
    z <- pooled_replay(q, pair$delta, pair$sigma, proposal = k,
                       Rmc = RMC, seed = SEED + 100L * m + ifelse(k == "target", 1L, 2L))
    cat(targ, k, "|", paste(round(z, 4), collapse = " | "), "\n")
    emp_rows[[length(emp_rows) + 1L]] <- data.frame(
      dataset = "PromptEval", target = targ, pooled_policy = k,
      t(z), check.names = FALSE, row.names = NULL
    )
  }
}

out <- do.call(rbind, c(syn_rows, emp_rows))
utils::write.csv(out, "direct_pooled_cs_results.csv", row.names = FALSE)
cat("\nWrote direct_pooled_cs_results.csv\n")
cat("\nSession information\n")
print(sessionInfo())


==> anc/reproduce_information_bound_v2.py <==
"""Reproduce the Gaussian characteristic-time benchmark for the target-set paper.

Uses the compact PromptEval leading-pair subject summary shipped with the source.
The calculation is theoretical: it treats stratum outcomes as Gaussian with the
same target gaps and within-stratum standard deviations as the empirical replay,
and computes the information-optimal shared allocation for robust positivity.
"""
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.optimize import minimize

HERE = Path(__file__).resolve().parent
PAIR = HERE / "data_outputs" / "prompteval_leading_pair_subjects.csv"
ALPHA = 0.05


def softmax(z):
    z = np.asarray(z, float)
    e = np.exp(z - np.max(z))
    return e / e.sum()


def inner(A):
    A = np.asarray(A, float)
    s = np.sqrt(np.maximum(A, 0))
    pi = s / s.sum()
    return pi, np.sum(A / pi)


def minimax(A):
    A = np.asarray(A, float)
    M, J = A.shape
    def obj(theta):
        lam = softmax(np.r_[theta, 0.0])
        Avec = (lam[:, None] * A).sum(axis=0)
        _, val = inner(Avec)
        return -val
    fit = minimize(obj, np.zeros(M - 1), method="BFGS",
                   options={"gtol": 1e-12, "maxiter": 4000})
    lam = softmax(np.r_[fit.x, 0.0])
    Avec = (lam[:, None] * A).sum(axis=0)
    pi, _ = inner(Avec)
    vals = (A / pi[None, :]).sum(axis=1)
    return pi, lam, vals


def main():
    pair = pd.read_csv(PAIR)
    Q = np.vstack([pair.q_macro.values, pair.q_item.values, pair.q_stem.values])
    delta = pair.delta.values
    sigma = pair.sigma.values
    names = np.array(["Macro", "Item", "STEM"])
    gaps = Q @ delta

    # D_m(w) = V_m(w)/g_m^2 with V_m(w)=sum_j q_mj^2 sigma_j^2/w_j.
    A = (Q ** 2) * (sigma[None, :] ** 2) / (gaps[:, None] ** 2)
    w, lam, Dm = minimax(A)
    Dstar = float(Dm.max())
    gamma_star = 1.0 / (2.0 * Dstar)
    characteristic = 1.0 / gamma_star
    lower_alpha = np.log(1.0 / ALPHA) / gamma_star

    rows = []
    for m, name in enumerate(names):
        # single-target information-optimal (Neyman) allocation
        w1 = Q[m] * sigma
        w1 /= w1.sum()
        V = np.sum((Q[m] ** 2) * (sigma ** 2) / w1)
        rate = gaps[m] ** 2 / (2.0 * V)
        rows.append({
            "problem": name,
            "gap": gaps[m],
            "D_star": V / gaps[m] ** 2,
            "Gamma_star": rate,
            "characteristic_time_per_nat": 1.0 / rate,
            "log20_lower_bound": np.log(20.0) / rate,
        })
    rows.append({
        "problem": "All three targets",
        "gap": np.nan,
        "D_star": Dstar,
        "Gamma_star": gamma_star,
        "characteristic_time_per_nat": characteristic,
        "log20_lower_bound": lower_alpha,
    })
    pd.DataFrame(rows).to_csv(HERE / "targetset_information_bound.csv", index=False)
    pd.DataFrame({
        "subject": pair.subject,
        "pi_information_optimal": w,
    }).to_csv(HERE / "targetset_information_optimal_proposal.csv", index=False)
    with open(HERE / "targetset_information_bound.txt", "w") as f:
        f.write(f"gaps = {gaps.tolist()}\n")
        f.write(f"least_favourable_lambda = {lam.tolist()}\n")
        f.write(f"D_star = {Dstar:.12f}\n")
        f.write(f"Gamma_star = {gamma_star:.12f}\n")
        f.write(f"characteristic_time_per_nat = {characteristic:.12f}\n")
        f.write(f"log20_lower_bound = {lower_alpha:.12f}\n")
        f.write(f"effective_number_of_strata = {1.0/np.sum(w*w):.12f}\n")
        f.write(f"max_share = {w.max():.12f}\n")
        f.write(f"min_share = {w.min():.12f}\n")
    print(pd.DataFrame(rows).to_string(index=False))
    print("lambda", lam)
    print("D*", Dstar, "Gamma*", gamma_star, "log20 bound", lower_alpha)

if __name__ == "__main__":
    main()


==> anc/reproduce_target_aware_ai_eval.R <==
# Target-aware AI evaluation: reproducibility script (base R)
# Manuscript: Target-Aware Sequential Evaluation of AI Models: Distinct Optimal Designs for Estimation and Best-System Identification
# No contributed R packages required.

SEED <- 20260831L
q <- c(0.55, 0.20, 0.15, 0.10)
delta <- c(0.08, 0.04, 0.12, 0.03)
s <- c(0.15, 0.80, 0.50, 0.95)  # E[D^2] for D in {-1,0,1}
var_j <- s - delta^2
sig <- sqrt(var_j)
Delta_Q <- sum(q * delta)
B <- 400L

ialloc <- function(w, total) {
  w <- as.numeric(w)
  x <- total * w / sum(w)
  n <- floor(x)
  r <- as.integer(total - sum(n))
  if (r > 0L) {
    frac <- x - n
    idx <- order(frac, decreasing = TRUE)[seq_len(r)]
    n[idx] <- n[idx] + 1L
  }
  as.integer(n)
}

# Draw Rn independent sums of n observations from D in {-1,0,1},
# where E[D] = delta[j] and E[D^2] = s[j].
sample_sums <- function(n, j, Rn) {
  pp <- (s[j] + delta[j]) / 2
  pm <- (s[j] - delta[j]) / 2
  cnt <- rmultinom(Rn, size = as.integer(n), prob = c(pm, 1 - s[j], pp))
  as.numeric(cnt[3L, ] - cnt[1L, ])
}

b_range <- function(N, alpha0, rho = 200) {
  N <- as.numeric(N)
  sqrt((N + rho) * log((N + rho) / (rho * alpha0^2))) / N
}

b_oracle <- function(N, v, alpha0, rho = 20) {
  N <- as.numeric(N)
  sqrt((rho + N * v) * log((rho + N * v) / (rho * alpha0^2))) / N
}

allocs <- list(
  uniform = ialloc(rep(1, 4), B),
  `Q-proportional` = ialloc(q, B),
  `Neyman estimation` = ialloc(q * sig, B),
  `range-width identification` = ialloc(q^(2/3), B),
  `variance-width identification` = ialloc((q * sig)^(2/3), B)
)

cat("Delta_Q:", Delta_Q, "\n")
cat("var:", paste(round(var_j, 8), collapse = " "), "\n")
cat("sigma:", paste(round(sig, 8), collapse = " "), "\n\n")

# -----------------------------------------------------------------------------
# Table 1: fixed-budget estimation
# -----------------------------------------------------------------------------
cat("Table 1 fixed budget (20,000 Monte Carlo replications)\n")
set.seed(SEED)
Rmc <- 20000L
for (nm in names(allocs)) {
  n <- allocs[[nm]]
  est <- numeric(Rmc)
  for (j in seq_len(4L)) {
    est <- est + q[j] * sample_sums(n[j], j, Rmc) / n[j]
  }
  Vanalytic <- sum(q^2 * var_j / n)
  Wrange <- sum(q / sqrt(n))
  Wvar <- sum(q * sig / sqrt(n))
  Vmc <- var(est)
  RMSE <- sqrt(mean((est - Delta_Q)^2))
  Ppos <- mean(est > 0)
  cat(sprintf(
    "%s | n=(%s) | Vanalytic=%.6f | Wrange=%.6f | Wvar=%.6f | Vmc=%.6f | RMSE=%.6f | Ppos=%.4f\n",
    nm, paste(n, collapse = ","), Vanalytic, Wrange, Wvar, Vmc, RMSE, Ppos
  ))
}

shares <- list(
  uniform = rep(1, 4),
  `Q-proportional` = q,
  `Neyman estimation` = q * sig,
  `range-width identification` = q^(2/3),
  `variance-width identification` = (q * sig)^(2/3)
)

pair_seq <- function(share, Rmc = 2000L, seed = 1L, alpha = 0.05,
                     rho = 200, init = 20L, batch = 100L, maxT = 20000L) {
  set.seed(seed)
  J <- 4L
  inc <- ialloc(share, batch)
  N <- matrix(init, nrow = Rmc, ncol = J)
  Ssum <- matrix(0, nrow = Rmc, ncol = J)
  for (j in seq_len(J)) Ssum[, j] <- sample_sums(init, j, Rmc)

  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  t <- J * init

  while (any(active) && t < maxT) {
    idx <- which(active)
    est <- rowSums(sweep(Ssum[idx, , drop = FALSE] / N[idx, , drop = FALSE], 2, q, `*`))
    widths_j <- matrix(
      b_range(as.vector(N[idx, , drop = FALSE]), alpha / J, rho),
      nrow = length(idx), ncol = J
    )
    wid <- rowSums(sweep(widths_j, 2, q, `*`))
    hit <- (est - wid > 0) | (est + wid < 0)
    if (any(hit)) {
      stop_t[idx[hit]] <- t
      active[idx[hit]] <- FALSE
    }

    idx <- which(active)
    if (!length(idx)) break
    for (j in seq_len(J)) {
      if (inc[j] > 0L) {
        Ssum[idx, j] <- Ssum[idx, j] + sample_sums(inc[j], j, length(idx))
        N[idx, j] <- N[idx, j] + inc[j]
      }
    }
    t <- t + batch
  }

  c(
    median = median(stop_t),
    q25 = unname(quantile(stop_t, 0.25)),
    q75 = unname(quantile(stop_t, 0.75)),
    mean = mean(stop_t)
  )
}

cat("\nTable 2 bounded range-only anytime-valid pairwise identification (2,000 Monte Carlo replications)\n")
for (i in seq_along(shares)) {
  nm <- names(shares)[i]
  z <- pair_seq(shares[[i]], seed = SEED + 100L + (i - 1L))
  cat(nm, "|", paste(round(z, 1), collapse = " | "), "\n")
}

oracle_seq <- function(share, Rmc = 5000L, seed = 2L, alpha = 0.05,
                       rho = 20, init = 20L, batch = 100L, maxT = 10000L) {
  set.seed(seed)
  J <- 4L
  inc <- ialloc(share, batch)
  N <- matrix(init, nrow = Rmc, ncol = J)
  Ssum <- matrix(0, nrow = Rmc, ncol = J)
  for (j in seq_len(J)) {
    Ssum[, j] <- rnorm(Rmc, mean = delta[j], sd = sig[j] / sqrt(init)) * init
  }

  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  t <- J * init

  while (any(active) && t < maxT) {
    idx <- which(active)
    est <- rowSums(sweep(Ssum[idx, , drop = FALSE] / N[idx, , drop = FALSE], 2, q, `*`))

    widths <- matrix(0, nrow = length(idx), ncol = J)
    for (j in seq_len(J)) widths[, j] <- b_oracle(N[idx, j], var_j[j], alpha / J, rho)
    wid <- rowSums(sweep(widths, 2, q, `*`))

    hit <- (est - wid > 0) | (est + wid < 0)
    if (any(hit)) {
      stop_t[idx[hit]] <- t
      active[idx[hit]] <- FALSE
    }

    idx <- which(active)
    if (!length(idx)) break
    for (j in seq_len(J)) {
      m <- inc[j]
      if (m > 0L) {
        Ssum[idx, j] <- Ssum[idx, j] +
          rnorm(length(idx), mean = delta[j] * m, sd = sig[j] * sqrt(m))
        N[idx, j] <- N[idx, j] + m
      }
    }
    t <- t + batch
  }

  c(
    median = median(stop_t),
    q25 = unname(quantile(stop_t, 0.25)),
    q75 = unname(quantile(stop_t, 0.75)),
    mean = mean(stop_t)
  )
}

cat("\nTable 3 oracle Gaussian variance-sensitive benchmark (5,000 Monte Carlo replications)\n")
for (i in seq_along(shares)) {
  nm <- names(shares)[i]
  z <- oracle_seq(shares[[i]], seed = SEED + 200L + (i - 1L))
  cat(nm, "|", paste(round(z, 1), collapse = " | "), "\n")
}

# -----------------------------------------------------------------------------
# Table 4: K = 5 simultaneous identification
# -----------------------------------------------------------------------------
p1 <- c(0.82, 0.78, 0.80, 0.76)
P <- rbind(p1, p1 - 0.08, p1 - 0.12, p1 - 0.16, p1 - 0.20)
mu <- as.numeric(P %*% q)
pairs <- t(combn(0:4, 2))
H <- nrow(pairs)

# Robust Bernoulli count matrix: always returns nrep x length(probs),
# even when nrep == 1 (avoids sapply() dimension dropping).
draw_binom_matrix <- function(nrep, size, probs) {
  nrep <- as.integer(nrep)
  size <- as.integer(size)
  probs <- as.numeric(probs)
  if (nrep < 1L) {
    return(matrix(numeric(0), nrow = 0L, ncol = length(probs)))
  }
  matrix(
    unlist(lapply(probs, function(p) rbinom(nrep, size = size, prob = p)),
           use.names = FALSE),
    nrow = nrep,
    ncol = length(probs)
  )
}

k5_seq <- function(share, Rmc = 2000L, seed = 3L, alpha = 0.05,
                   rho = 200, init = 20L, batch = 100L, maxT = 20000L) {
  set.seed(seed)
  J <- 4L
  K <- 5L
  inc <- ialloc(share, batch)
  N <- matrix(init, nrow = Rmc, ncol = J)
  Sarr <- array(0, dim = c(Rmc, H, J))

  for (j in seq_len(J)) {
    cnt <- draw_binom_matrix(Rmc, init, P[, j])
    for (h in seq_len(H)) {
      a <- pairs[h, 1] + 1L
      b <- pairs[h, 2] + 1L
      Sarr[, h, j] <- cnt[, a] - cnt[, b]
    }
  }

  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  winner <- rep(-1L, Rmc)
  t <- J * init
  alpha0 <- alpha / (H * J)

  pair_index <- function(a0, b0) {
    which(pairs[, 1] == a0 & pairs[, 2] == b0)
  }

  while (any(active) && t < maxT) {
    idx <- which(active)
    widths_j <- matrix(
      b_range(as.vector(N[idx, , drop = FALSE]), alpha0, rho),
      nrow = length(idx), ncol = J
    )
    widths <- rowSums(sweep(widths_j, 2, q, `*`))

    est <- matrix(0, nrow = length(idx), ncol = H)
    for (h in seq_len(H)) {
      tmp <- Sarr[idx, h, , drop = FALSE]
      dim(tmp) <- c(length(idx), J)
      est[, h] <- rowSums(sweep(tmp / N[idx, , drop = FALSE], 2, q, `*`))
    }
    lo <- est - widths
    up <- est + widths

    for (rrpos in seq_along(idx)) {
      rr <- idx[rrpos]
      for (w0 in 0:4) {
        ok <- TRUE
        for (k0 in 0:4) {
          if (k0 == w0) next
          if (w0 < k0) {
            h <- pair_index(w0, k0)
            lb <- lo[rrpos, h]
          } else {
            h <- pair_index(k0, w0)
            lb <- -up[rrpos, h]
          }
          if (lb <= 0) {
            ok <- FALSE
            break
          }
        }
        if (ok) {
          winner[rr] <- w0
          stop_t[rr] <- t
          active[rr] <- FALSE
          break
        }
      }
    }

    idx <- which(active)
    if (!length(idx)) break
    for (j in seq_len(J)) {
      m <- inc[j]
      if (m > 0L) {
        cnt <- draw_binom_matrix(length(idx), m, P[, j])
        for (h in seq_len(H)) {
          a <- pairs[h, 1] + 1L
          b <- pairs[h, 2] + 1L
          Sarr[idx, h, j] <- Sarr[idx, h, j] + cnt[, a] - cnt[, b]
        }
        N[idx, j] <- N[idx, j] + m
      }
    }
    t <- t + batch
  }

  truth <- which.max(mu) - 1L
  wrong <- mean(winner >= 0L & winner != truth)
  no_cert <- mean(winner < 0L)
  c(
    median = median(stop_t),
    q25 = unname(quantile(stop_t, 0.25)),
    q75 = unname(quantile(stop_t, 0.75)),
    mean = mean(stop_t),
    wrong = wrong,
    no_cert = no_cert
  )
}

cat("\nTable 4 K=5 simultaneous best-system identification (2,000 Monte Carlo replications)\n")
cat("Target means:", paste(round(mu, 6), collapse = " "), "\n")
kshares <- list(
  uniform = rep(1, 4),
  `Q-proportional` = q,
  `range-width identification` = q^(2/3)
)
for (i in seq_along(kshares)) {
  nm <- names(kshares)[i]
  z <- k5_seq(kshares[[i]], seed = SEED + 300L + (i - 1L))
  cat(nm, "|", paste(round(z, 4), collapse = " | "), "\n")
}

# -----------------------------------------------------------------------------
# Optional stopping: repeatedly inspected ordinary Wald interval under the null
# -----------------------------------------------------------------------------
wald_optional <- function(Rmc = 10000L, seed = 20261111L, alpha = 0.05,
                          init = 20L, batch = 100L, maxT = 5000L) {
  set.seed(seed)
  J <- 4L
  inc <- ialloc(q, batch)
  N <- matrix(init, nrow = Rmc, ncol = J)
  Ssum <- matrix(0, nrow = Rmc, ncol = J)
  SS <- matrix(0, nrow = Rmc, ncol = J)

  for (j in seq_len(J)) {
    cnt <- rmultinom(Rmc, init, c(s[j] / 2, 1 - s[j], s[j] / 2))
    Ssum[, j] <- cnt[3, ] - cnt[1, ]
    SS[, j] <- cnt[1, ] + cnt[3, ]
  }

  active <- rep(TRUE, Rmc)
  hit <- rep(FALSE, Rmc)
  t <- J * init
  z <- qnorm(0.975)

  while (any(active) && t <= maxT) {
    idx <- which(active)
    means <- Ssum[idx, , drop = FALSE] / N[idx, , drop = FALSE]
    sv <- (SS[idx, , drop = FALSE] - Ssum[idx, , drop = FALSE]^2 / N[idx, , drop = FALSE]) /
      pmax(N[idx, , drop = FALSE] - 1, 1)
    se <- sqrt(rowSums(sweep(sv / N[idx, , drop = FALSE], 2, q^2, `*`)))
    est <- rowSums(sweep(means, 2, q, `*`))
    h <- (se > 0) & (est - z * se > 0)
    if (any(h)) {
      hit[idx[h]] <- TRUE
      active[idx[h]] <- FALSE
    }

    if (t + batch > maxT) break
    idx <- which(active)
    for (j in seq_len(J)) {
      m <- inc[j]
      cnt <- rmultinom(length(idx), m, c(s[j] / 2, 1 - s[j], s[j] / 2))
      Ssum[idx, j] <- Ssum[idx, j] + cnt[3, ] - cnt[1, ]
      SS[idx, j] <- SS[idx, j] + cnt[1, ] + cnt[3, ]
      N[idx, j] <- N[idx, j] + m
    }
    t <- t + batch
  }
  mean(hit)
}

cat("\nOptional stopping repeated ordinary two-sided 95% Wald lower endpoint under null:\n")
cat(round(wald_optional(), 4), "\n")

Soracle <- sum(q * sig)
z95 <- qnorm(0.95)
cat("\nOracle fixed-time one-sided alpha=.05 sample-size illustrations\n")
for (power in c(0.5, 0.8, 0.9)) {
  zp <- if (power == 0.5) 0 else qnorm(power)
  nreq <- ((z95 + zp) * Soracle / Delta_Q)^2
  cat(power, round(nreq, 1), "\n")
}

cs_optional_null <- function(Rmc = 10000L, seed = 20261112L, alpha = 0.05,
                             rho = 200, init = 20L, batch = 100L, maxT = 5000L) {
  set.seed(seed)
  J <- 4L
  inc <- ialloc(q, batch)
  N <- matrix(init, nrow = Rmc, ncol = J)
  S0 <- matrix(0, nrow = Rmc, ncol = J)
  active <- rep(TRUE, Rmc)
  hit <- rep(FALSE, Rmc)
  t <- J * init

  for (j in seq_len(J)) {
    cnt <- rmultinom(Rmc, init, c(s[j] / 2, 1 - s[j], s[j] / 2))
    S0[, j] <- cnt[3, ] - cnt[1, ]
  }

  while (any(active) && t <= maxT) {
    idx <- which(active)
    est <- rowSums(sweep(S0[idx, , drop = FALSE] / N[idx, , drop = FALSE], 2, q, `*`))
    widths_j <- matrix(
      b_range(as.vector(N[idx, , drop = FALSE]), alpha / J, rho),
      nrow = length(idx), ncol = J
    )
    wid <- rowSums(sweep(widths_j, 2, q, `*`))
    h <- est - wid > 0
    if (any(h)) {
      hit[idx[h]] <- TRUE
      active[idx[h]] <- FALSE
    }

    if (t + batch > maxT) break
    idx <- which(active)
    for (j in seq_len(J)) {
      m <- inc[j]
      cnt <- rmultinom(length(idx), m, c(s[j] / 2, 1 - s[j], s[j] / 2))
      S0[idx, j] <- S0[idx, j] + cnt[3, ] - cnt[1, ]
      N[idx, j] <- N[idx, j] + m
    }
    t <- t + batch
  }
  mean(hit)
}

cat("Anytime-valid range-only CS false positive under null:\n")
cat(round(cs_optional_null(), 4), "\n")

cat("\nSession information\n")
print(sessionInfo())


==> anc/reproduce_targetset_replay.py <==
"""Reproduce target-set pooled proposals and PromptEval replay for arXiv v2.

Requires numpy, pandas, scipy. Uses the compact subject summary shipped under
anc/data_outputs/prompteval_leading_pair_subjects.csv.
"""
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.optimize import minimize

SEED = 20261003
ALPHA = 0.05
RMC = 5000
MAXT = 100000
INIT = 5
BATCH = 10

HERE = Path(__file__).resolve().parent
PAIR = HERE / "data_outputs" / "prompteval_leading_pair_subjects.csv"


def softmax(z):
    z = np.asarray(z, float)
    e = np.exp(z - np.max(z))
    return e / e.sum()


def inner_waterfill(A, lower=None):
    A = np.asarray(A, float)
    if lower is None:
        lower = np.zeros_like(A)
    lower = np.asarray(lower, float)
    if lower.sum() > 1 + 1e-10:
        raise ValueError("infeasible lower bounds")
    sA = np.sqrt(np.maximum(A, 0))
    lo, hi = 0.0, 1.0 / max(sA.max(), 1e-15)
    while np.maximum(lower, hi * sA).sum() < 1:
        hi *= 2
    for _ in range(120):
        mid = (lo + hi) / 2
        if np.maximum(lower, mid * sA).sum() < 1:
            lo = mid
        else:
            hi = mid
    kappa = (lo + hi) / 2
    pi = np.maximum(lower, kappa * sA)
    pi /= pi.sum()
    return pi, np.sum(A / pi)


def minimax_proposal(Q, m2, cap=np.inf):
    Q = np.asarray(Q, float)
    M, J = Q.shape
    A = Q**2 * m2[None, :]
    if np.isfinite(cap):
        lower = Q.max(axis=0) / cap
        if lower.sum() > 1 + 1e-10:
            raise ValueError("infeasible cap")
    else:
        lower = np.zeros(J)

    def obj(theta):
        lam = softmax(np.r_[theta, 0.0])
        Avec = (lam[:, None] * A).sum(axis=0)
        _, value = inner_waterfill(Avec, lower)
        return -value

    fit = minimize(obj, np.zeros(M - 1), method="BFGS", options={"gtol": 1e-11, "maxiter": 2000})
    lam = softmax(np.r_[fit.x, 0.0])
    Avec = (lam[:, None] * A).sum(axis=0)
    pi, _ = inner_waterfill(Avec, lower)
    Sm = (A / pi[None, :]).sum(axis=1)
    Bm = np.max(Q / pi[None, :], axis=1)
    return dict(pi=pi, lam=lam, S=Sm, B=Bm, objective=Sm.max())


def probabilities(delta, sigma):
    m2 = np.clip(sigma**2 + delta**2, 0, 1)
    return m2, (m2 - delta)/2, 1-m2, (m2 + delta)/2


def replay(Q, delta, sigma, pi, seed, R=RMC, alpha=ALPHA, init=INIT, batch=BATCH, maxT=MAXT):
    rng = np.random.default_rng(seed)
    M, J = Q.shape
    m2, pminus, pzero, pplus = probabilities(delta, sigma)
    bounds = np.max(Q / pi[None, :], axis=1)
    alpha0 = alpha / M
    logterm = np.log(2 / alpha0)

    n = np.zeros((R, M), np.int32)
    sumz = np.zeros((R, M)); varacc = np.zeros((R, M)); lamsum = np.zeros((R, M))
    lamz = np.zeros((R, M)); ebacc = np.zeros((R, M)); L = np.zeros((R, M)); U = np.ones((R, M))
    active = np.ones(R, bool); stop = np.full(R, maxT, int); sign = np.zeros(R, int)

    def update(rows, K):
        Aidx = rng.choice(J, size=(len(rows), K), p=pi)
        u = rng.random((len(rows), K))
        D = np.zeros((len(rows), K))
        pm = pminus[Aidx]; pp = pplus[Aidx]
        D[u < pm] = -1
        D[u >= 1-pp] = 1
        for k in range(K):
            a = Aidx[:, k]; d = D[:, k]
            Z = (Q[:, a].T / pi[a, None]) * d[:, None]
            X = np.clip((Z / bounds[None, :] + 1)/2, 0, 1)
            nprev = n[rows].astype(float); tt = nprev + 1
            mu_prev = (0.5 + sumz[rows])/(nprev+1)
            vprev = (0.25 + varacc[rows])/(nprev+1)
            lam = np.minimum(0.5, np.sqrt(2*logterm/(vprev*tt*np.log1p(tt))))
            psi = -np.log1p(-lam)-lam
            resid = X-mu_prev
            lamsum[rows] += lam; lamz[rows] += lam*X; ebacc[rows] += psi*resid**2
            sumz[rows] += X; n[rows] += 1
            nnew = n[rows].astype(float); mu_new=(0.5+sumz[rows])/(nnew+1)
            varacc[rows] += (X-mu_new)**2
            ctr=lamz[rows]/lamsum[rows]; rad=(logterm+ebacc[rows])/lamsum[rows]
            L[rows]=np.maximum(L[rows],np.maximum(0,ctr-rad)); U[rows]=np.minimum(U[rows],np.minimum(1,ctr+rad))

    rows = np.arange(R); update(rows, init); t=init
    while active.any() and t <= maxT:
        idx=np.where(active)[0]
        lo=bounds[None,:]*(2*L[idx]-1); up=bounds[None,:]*(2*U[idx]-1)
        pos=np.all(lo>0,axis=1); neg=np.all(up<0,axis=1); hit=pos|neg
        if hit.any():
            rr=idx[hit]; stop[rr]=t; sign[rr]=np.where(pos[hit],1,-1); active[rr]=False
        if t+batch>maxT or not active.any(): break
        idx=np.where(active)[0]; update(idx,batch); t+=batch
    return dict(median=np.median(stop), q25=np.quantile(stop,.25), q75=np.quantile(stop,.75), mean=stop.mean(),
                sd=stop.std(ddof=1), mcse_mean=stop.std(ddof=1)/np.sqrt(R),
                unresolved=np.mean(sign==0), positive=np.mean(sign==1), negative=np.mean(sign==-1), max_bound=bounds.max())


def main():
    pair = pd.read_csv(PAIR)
    Q = np.vstack([pair.q_macro.values, pair.q_item.values, pair.q_stem.values])
    delta=pair.delta.values; sigma=pair.sigma.values
    m2, *_ = probabilities(delta, sigma)
    Cmin = Q.max(axis=0).sum()
    mm = minimax_proposal(Q,m2)
    qavg=Q.mean(axis=0); qavg/=qavg.sum()
    proposals={"average_target":qavg,"minimax_second_moment":mm["pi"]}
    for C in [Cmin,1.50,1.75,2.00]: proposals[f"capped_C_{C:.3f}"]=minimax_proposal(Q,m2,cap=C)["pi"]
    A=Q**2*m2[None,:]
    rows=[]
    for k,(name,pi) in enumerate(proposals.items(),1):
        S=(A/pi[None,:]).sum(axis=1); B=np.max(Q/pi[None,:],axis=1)
        z=replay(Q,delta,sigma,pi,seed=SEED+k)
        rows.append(dict(policy=name,**z,worst_second_moment=S.max()))
    out=pd.DataFrame(rows)
    out.to_csv(HERE/"targetset_pooled_results_batch10.csv",index=False)
    pd.DataFrame({"subject":pair.subject,"pi_average_target":qavg,"pi_minimax_second_moment":mm["pi"],
                  "pi_capped_Cmin":proposals[f"capped_C_{Cmin:.3f}"],"pi_capped_C1_5":proposals["capped_C_1.500"]}).to_csv(HERE/"targetset_pooled_proposals.csv",index=False)
    with open(HERE/"targetset_pooled_run_batch10.txt","w") as f:
        f.write(out.to_string(index=False)+"\n\n")
        f.write(f"Cmin = {Cmin:.12f}\n")
        f.write("unconstrained minimax lambda = "+", ".join(f"{x:.8f}" for x in mm["lam"])+"\n")
        f.write("unconstrained second moments = "+", ".join(f"{x:.8f}" for x in mm["S"])+"\n")
        f.write("unconstrained weight bounds = "+", ".join(f"{x:.8f}" for x in mm["B"])+"\n")
    print(out.to_string(index=False)); print("Cmin",Cmin); print("lambda",mm["lam"])




def minimax_from_A(A, cap_lower=None):
    A=np.asarray(A,float); M,J=A.shape
    lower=np.zeros(J) if cap_lower is None else np.asarray(cap_lower,float)
    def obj(theta):
        lam=softmax(np.r_[theta,0.0])
        Avec=(lam[:,None]*A).sum(axis=0)
        _,value=inner_waterfill(Avec,lower)
        return -value
    fit=minimize(obj,np.zeros(M-1),method="BFGS",options={"gtol":1e-11,"maxiter":3000})
    lam=softmax(np.r_[fit.x,0.0]); Avec=(lam[:,None]*A).sum(axis=0)
    pi,_=inner_waterfill(Avec,lower); vals=(A/pi[None,:]).sum(axis=1)
    return dict(pi=pi,lam=lam,objective=vals.max(),vals=vals)


def replay_robust_positive(Q, delta, sigma, pi, seed, R=RMC, alpha=ALPHA, init=INIT, batch=BATCH, maxT=MAXT):
    # One-sided lower PrPl-EB target-level CS per vertex at level alpha.
    # The robust-positive null is a UNION over vertex nulls and rejection requires ALL lower bounds >0,
    # so no alpha/M split is needed (intersection-union principle).
    rng=np.random.default_rng(seed); M,J=Q.shape
    m2,pminus,pzero,pplus=probabilities(delta,sigma)
    bounds=np.max(Q/pi[None,:],axis=1)
    alpha0=alpha
    logterm=np.log(1/alpha0)
    n=np.zeros((R,M),np.int32); sumz=np.zeros((R,M)); varacc=np.zeros((R,M)); lamsum=np.zeros((R,M)); lamz=np.zeros((R,M)); ebacc=np.zeros((R,M)); L=np.zeros((R,M)); U=np.ones((R,M))
    active=np.ones(R,bool); stop=np.full(R,maxT,int); positive=np.zeros(R,bool)
    def update(rows,K):
        Aidx=rng.choice(J,size=(len(rows),K),p=pi); u=rng.random((len(rows),K)); D=np.zeros((len(rows),K)); pm=pminus[Aidx]; pp=pplus[Aidx]
        D[u<pm]=-1; D[u>=1-pp]=1
        for k in range(K):
            a=Aidx[:,k]; d=D[:,k]
            Z=(Q[:,a].T/pi[a,None])*d[:,None]
            X=np.clip((Z/bounds[None,:]+1)/2,0,1)
            nprev=n[rows].astype(float); tt=nprev+1; mu_prev=(0.5+sumz[rows])/(nprev+1); vprev=(0.25+varacc[rows])/(nprev+1)
            lam=np.minimum(0.5,np.sqrt(2*logterm/(vprev*tt*np.log1p(tt)))); psi=-np.log1p(-lam)-lam; resid=X-mu_prev
            lamsum[rows]+=lam; lamz[rows]+=lam*X; ebacc[rows]+=psi*resid**2; sumz[rows]+=X; n[rows]+=1
            nnew=n[rows].astype(float); mu_new=(0.5+sumz[rows])/(nnew+1); varacc[rows]+=(X-mu_new)**2
            ctr=lamz[rows]/lamsum[rows]; rad=(logterm+ebacc[rows])/lamsum[rows]
            L[rows]=np.maximum(L[rows],np.maximum(0,ctr-rad)); U[rows]=np.minimum(U[rows],np.minimum(1,ctr+rad))
    rows=np.arange(R); update(rows,init); t=init
    while active.any() and t<=maxT:
        idx=np.where(active)[0]; lo=bounds[None,:]*(2*L[idx]-1); hit=np.all(lo>0,axis=1)
        if hit.any(): rr=idx[hit]; stop[rr]=t; positive[rr]=True; active[rr]=False
        if t+batch>maxT or not active.any(): break
        idx=np.where(active)[0]; update(idx,batch); t+=batch
    return dict(median=np.median(stop),q25=np.quantile(stop,.25),q75=np.quantile(stop,.75),mean=stop.mean(),
                sd=stop.std(ddof=1),mcse_mean=stop.std(ddof=1)/np.sqrt(R),
                unresolved=np.mean(~positive),max_bound=bounds.max())


def enhanced_experiment():
    pair=pd.read_csv(PAIR); Q=np.vstack([pair.q_macro.values,pair.q_item.values,pair.q_stem.values]); delta=pair.delta.values; sigma=pair.sigma.values
    m2,*_=probabilities(delta,sigma); gaps=Q@delta
    A2=Q**2*m2[None,:]
    Agap=A2/(gaps[:,None]**2)
    mm2=minimax_from_A(A2); mg=minimax_from_A(Agap)
    Cmin=Q.max(axis=0).sum()
    proposals={'minimax_second_moment':mm2['pi'],'gap_aware_minimax':mg['pi']}
    # capped gap-aware designs
    for C in [Cmin,1.25,1.5,1.75,2.0]:
        lower=Q.max(axis=0)/C
        if lower.sum()<=1+1e-10:
            proposals[f'gap_aware_capped_C_{C:.3f}']=minimax_from_A(Agap,lower)['pi']
    rows=[]
    for k,(name,pi) in enumerate(proposals.items(),100):
        z=replay_robust_positive(Q,delta,sigma,pi,seed=SEED+k)
        second=(A2/pi[None,:]).sum(axis=1); stopproxy=(Agap/pi[None,:]).sum(axis=1); B=np.max(Q/pi[None,:],axis=1)
        rows.append(dict(policy=name,**z,worst_second_moment=second.max(),worst_gap_scaled=stopproxy.max(),max_B=B.max()))
    out=pd.DataFrame(rows); print('gaps',gaps); print(out.to_string(index=False));
    out.to_csv(HERE/'targetset_robust_positive_results_one_sided_batch10.csv',index=False)
    pd.DataFrame({'subject':pair.subject,'pi_gap_aware':mg['pi'],'pi_second_moment':mm2['pi']}).to_csv(HERE/'targetset_gapaware_proposals.csv',index=False)
    print('gap lambda',mg['lam'],'second lambda',mm2['lam'],'Cmin',Cmin)



def single_target_one_sided_baseline():
    """Matched baseline: one target at a time, target sampling (pi = Q^(m)),
    one-sided lower PrPl-EB at level alpha, batch-10 monitoring."""
    pair=pd.read_csv(PAIR); Q=np.vstack([pair.q_macro.values,pair.q_item.values,pair.q_stem.values])
    delta=pair.delta.values; sigma=pair.sigma.values
    rows=[]
    for k,name in enumerate(["macro","item","stem"]):
        z=replay_robust_positive(Q[k:k+1],delta,sigma,Q[k],seed=SEED+200+k)
        rows.append(dict(target=name,**z))
    out=pd.DataFrame(rows); print(out.to_string(index=False))
    out.to_csv(HERE/'single_target_one_sided_batch10.csv',index=False)


if __name__ == "__main__":
    main()                              # Table 11 (simultaneous, two-sided alpha/3)
    enhanced_experiment()               # Table 12 (robust-positive, one-sided alpha)
    single_target_one_sided_baseline()  # matched single-target one-sided baseline


==> anc/reproduce_ternary_information_bound.py <==
"""Exact categorical-family characteristic-time benchmark for PromptEval ternary replay.

Each stratum's empirical paired difference is represented exactly on {-1,0,1}.
For a fixed allocation w and target q, computes the reverse-KL I-projection
  inf_{R_j on {-1,0,1}: sum_j q_j E_Rj[D] <= 0} sum_j w_j KL(P_j || R_j).
Then uses a cutting-plane LP to maximize the minimum information over target vertices.
This is an exact numerical solution within the reconstructed ternary family.
"""
from pathlib import Path
import numpy as np, pandas as pd
from scipy.optimize import brentq, linprog, minimize

HERE=Path(__file__).resolve().parent
PAIR=HERE/'data_outputs'/'prompteval_leading_pair_subjects.csv'
ALPHA=0.05
X=np.array([-1.0,0.0,1.0])

def probs(delta,sigma):
    m2=np.clip(sigma**2+delta**2,0,1)
    return np.column_stack([(m2-delta)/2,1-m2,(m2+delta)/2])

def c_for_eta(p, eta):
    # solve sum_k p_k/(c+eta*x_k)=1, with all denominators positive
    lo=abs(eta)+1e-12
    def f(c): return np.sum(p/(c+eta*X))-1.0
    hi=max(2.0, lo+1.0)
    while f(hi)>0:
        hi*=2
    return brentq(f,lo,hi,xtol=1e-13,rtol=1e-13,maxiter=200)

def projection_for_lambda(P,q,w,lam):
    J=len(w); R=np.empty_like(P); mu=np.empty(J); kl=np.empty(J)
    for j in range(J):
        eta=lam*q[j]/w[j]
        c=c_for_eta(P[j],eta)
        den=c+eta*X
        R[j]=P[j]/den
        # normalization numerical clean
        R[j]/=R[j].sum()
        mu[j]=R[j]@X
        kl[j]=np.sum(P[j]*np.log(P[j]/R[j]))
    return R,mu,kl

def closest_alt(P,q,w):
    # q @ original means assumed positive. Find lambda forcing target mean 0.
    orig_mu=P@X
    g=q@orig_mu
    if g<=0: return 0.0, P.copy(), orig_mu, np.zeros(len(w))
    def h(lam):
        _,mu,_=projection_for_lambda(P,q,w,lam)
        return q@mu
    hi=1.0
    while h(hi)>0:
        hi*=2
        if hi>1e9: raise RuntimeError('failed to bracket lambda')
    lam=brentq(h,0.0,hi,xtol=2e-12,rtol=2e-12,maxiter=200)
    R,mu,kl=projection_for_lambda(P,q,w,lam)
    return lam,R,mu,kl

def _softmax(theta):
    z=np.asarray(theta,float); z=z-z.max(); e=np.exp(z); return e/e.sum()

def _info_and_grad_theta(P,q,theta):
    w=_softmax(theta)
    _,_,_,d=closest_alt(P,q,w)
    info=float(w@d)
    # envelope theorem: d info / d w_j = d_j at the I-projection.
    grad_theta=w*(d-info)
    return info,grad_theta,w

def characteristic_optimize(P,Q,tol=1e-11,maxiter=1000):
    M,J=Q.shape
    # Work in unconstrained softmax coordinates to avoid boundary instability.
    w0=np.maximum(Q.mean(axis=0),1e-6); w0/=w0.sum()
    theta0=np.log(w0); theta0-=theta0.mean()
    if M==1:
        q=Q[0]
        def fun(th): return -_info_and_grad_theta(P,q,th)[0]
        def jac(th): return -_info_and_grad_theta(P,q,th)[1]
        res=minimize(fun,theta0,jac=jac,method='L-BFGS-B',
                     options={'ftol':tol,'gtol':1e-9,'maxiter':maxiter})
        if not res.success: raise RuntimeError(res.message)
        info,_,w=_info_and_grad_theta(P,q,res.x)
        return w,info,np.array([info]),res.nit,0.0

    infos0=[_info_and_grad_theta(P,Q[m],theta0)[0] for m in range(M)]
    x0=np.r_[theta0,min(infos0)*0.95]
    def obj(x): return -x[-1]
    def jac_obj(x):
        g=np.zeros_like(x); g[-1]=-1; return g
    cons=[]
    for m in range(M):
        def cfun(x,m=m): return _info_and_grad_theta(P,Q[m],x[:-1])[0]-x[-1]
        def cjac(x,m=m): return np.r_[_info_and_grad_theta(P,Q[m],x[:-1])[1],-1.0]
        cons.append({'type':'ineq','fun':cfun,'jac':cjac})
    res=minimize(obj,x0,jac=jac_obj,constraints=cons,method='SLSQP',
                 options={'ftol':tol,'maxiter':maxiter,'disp':False})
    if not res.success: raise RuntimeError(res.message)
    w=_softmax(res.x[:-1])
    infos=np.array([_info_and_grad_theta(P,Q[m],res.x[:-1])[0] for m in range(M)])
    return w,float(res.x[-1]),infos,res.nit,float(infos.min()-res.x[-1])

def main():
    pair=pd.read_csv(PAIR)
    Q=np.vstack([pair.q_macro.values,pair.q_item.values,pair.q_stem.values])
    P=probs(pair.delta.values,pair.sigma.values)
    names=['Macro','Item','STEM']
    rows=[]
    proposals=[]
    for m,name in enumerate(names):
        w,z,infos,it,gap=characteristic_optimize(P,Q[m:m+1])
        rows.append(dict(problem=name,Gamma_ternary=z,characteristic_time_per_nat=1/z,
                         log20_lower_bound=np.log(20)/z,iterations=it,lp_gap=gap))
        proposals.append((name,w))
    w,z,infos,it,gap=characteristic_optimize(P,Q)
    rows.append(dict(problem='All three targets',Gamma_ternary=z,characteristic_time_per_nat=1/z,
                     log20_lower_bound=np.log(20)/z,iterations=it,lp_gap=gap))
    proposals.append(('All three targets',w))
    out=pd.DataFrame(rows)
    out.to_csv(HERE/'targetset_information_bound_ternary.csv',index=False)
    prop=pd.DataFrame({'subject':pair.subject})
    for name,w in proposals:
        prop['pi_'+name.lower().replace(' ','_')]=w
    prop.to_csv(HERE/'targetset_information_optimal_proposal_ternary.csv',index=False)
    with open(HERE/'targetset_information_bound_ternary.txt','w') as f:
        f.write(out.to_string(index=False)+'\n')
        f.write('\nrobust target-specific information rates at robust optimum = '+repr(infos.tolist())+'\n')
        f.write('effective_number_of_strata = %.12f\n'%(1/np.sum(w*w)))
        f.write('max_share = %.12f\n'%w.max())
        f.write('min_share = %.12f\n'%w.min())
    print(out.to_string(index=False))
    print('robust infos',infos,'w eff',1/np.sum(w*w),'max',w.max())
if __name__=='__main__': main()


==> anc/reproduce_variance_adaptive_upgrade_fairbatch.R <==
# Target-aware adaptive AI evaluation: variance-adaptive upgrade
# Base R only. Implements the synthetic extensions reported in the working manuscript.
# The original tables are reproduced separately by reproduce_target_aware_ai_eval.R.

SEED <- 20260906L
q <- c(.55, .20, .15, .10)
delta <- c(.08, .04, .12, .03)
s <- c(.15, .80, .50, .95)                 # E[D^2], D in {-1,0,1}
var_j <- s - delta^2
sig <- sqrt(var_j)
J <- length(q)
alpha <- .05

ialloc <- function(w, total) {
  w <- as.numeric(w)
  x <- total * w / sum(w)
  n <- floor(x)
  r <- as.integer(total - sum(n))
  if (r > 0L) {
    idx <- order(x - n, decreasing = TRUE)[seq_len(r)]
    n[idx] <- n[idx] + 1L
  }
  as.integer(n)
}

draw_D <- function(nrep, m, j) {
  if (nrep < 1L || m < 1L) return(matrix(numeric(0), nrow = nrep, ncol = m))
  pp <- (s[j] + delta[j]) / 2
  pm <- (s[j] - delta[j]) / 2
  u <- matrix(runif(nrep * m), nrow = nrep, ncol = m)
  out <- matrix(0, nrow = nrep, ncol = m)
  out[u < pm] <- -1
  out[u >= 1 - pp] <- 1
  out
}

new_eb_state <- function(Rn, J, alpha0, cap = .5) {
  list(
    R = Rn, J = J, alpha0 = alpha0, cap = cap,
    n = matrix(0L, Rn, J),
    sumz = matrix(0, Rn, J),
    varacc = matrix(0, Rn, J),
    lamsum = matrix(0, Rn, J),
    lamz = matrix(0, Rn, J),
    ebacc = matrix(0, Rn, J),
    L = matrix(0, Rn, J),
    U = matrix(1, Rn, J),
    logterm = log(2 / alpha0)
  )
}

# Mutates and returns the list state. Rows are integer row indices.
eb_update_stratum <- function(st, rows, j, zmat) {
  if (!length(rows) || ncol(zmat) == 0L) return(st)
  for (k in seq_len(ncol(zmat))) {
    z <- as.numeric(zmat[, k])
    nprev <- as.numeric(st$n[rows, j])
    tt <- nprev + 1
    mu_prev <- (0.5 + st$sumz[rows, j]) / (nprev + 1)
    vprev <- (0.25 + st$varacc[rows, j]) / (nprev + 1)
    lam <- sqrt(2 * st$logterm / (vprev * tt * log1p(tt)))
    lam <- pmin(st$cap, lam)
    resid_prev <- z - mu_prev
    psi <- -log1p(-lam) - lam

    st$lamsum[rows, j] <- st$lamsum[rows, j] + lam
    st$lamz[rows, j] <- st$lamz[rows, j] + lam * z
    st$ebacc[rows, j] <- st$ebacc[rows, j] + psi * resid_prev^2

    st$sumz[rows, j] <- st$sumz[rows, j] + z
    st$n[rows, j] <- st$n[rows, j] + 1L
    nnew <- as.numeric(st$n[rows, j])
    mu_new <- (0.5 + st$sumz[rows, j]) / (nnew + 1)
    st$varacc[rows, j] <- st$varacc[rows, j] + (z - mu_new)^2

    ctr <- st$lamz[rows, j] / st$lamsum[rows, j]
    rad <- (st$logterm + st$ebacc[rows, j]) / st$lamsum[rows, j]
    lo <- pmax(0, ctr - rad)
    up <- pmin(1, ctr + rad)
    st$L[rows, j] <- pmax(st$L[rows, j], lo)
    st$U[rows, j] <- pmin(st$U[rows, j], up)
  }
  st
}

target_interval_D <- function(st, rows) {
  Ld <- 2 * st$L[rows, , drop = FALSE] - 1
  Ud <- 2 * st$U[rows, , drop = FALSE] - 1
  list(lo = as.vector(Ld %*% q), up = as.vector(Ud %*% q))
}

sigma_hat_D <- function(st, rows) {
  nn <- st$n[rows, , drop = FALSE]
  vZ <- (0.25 + st$varacc[rows, , drop = FALSE]) / (nn + 1)
  sqrt(pmax(4 * vZ, 1e-8))
}

fixed_seq_eb <- function(share, Rmc = 2000L, seed = 1L, init = 20L,
                         batch = 40L, maxT = 12000L) {
  set.seed(seed)
  st <- new_eb_state(Rmc, J, alpha / J)
  rows <- seq_len(Rmc)
  for (j in seq_len(J)) {
    D <- draw_D(Rmc, init, j)
    st <- eb_update_stratum(st, rows, j, (D + 1) / 2)
  }
  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  tt <- J * init
  inc <- ialloc(share, batch)

  while (any(active) && tt <= maxT) {
    idx <- which(active)
    ci <- target_interval_D(st, idx)
    hit <- (ci$lo > 0) | (ci$up < 0)
    if (any(hit)) {
      stop_t[idx[hit]] <- tt
      active[idx[hit]] <- FALSE
    }
    if (tt + batch > maxT || !any(active)) break
    idx <- which(active)
    for (j in seq_len(J)) {
      m <- inc[j]
      if (m > 0L) {
        D <- draw_D(length(idx), m, j)
        st <- eb_update_stratum(st, idx, j, (D + 1) / 2)
      }
    }
    tt <- tt + batch
  }
  c(median = median(stop_t), q25 = unname(quantile(stop_t, .25)),
    q75 = unname(quantile(stop_t, .75)), mean = mean(stop_t),
    unresolved = mean(stop_t >= maxT))
}

adaptive_seq_eb <- function(Rmc = 2000L, seed = 1L, init = 20L,
                            batch = 40L, maxT = 12000L, eta = .25) {
  set.seed(seed)
  st <- new_eb_state(Rmc, J, alpha / J)
  rows <- seq_len(Rmc)
  for (j in seq_len(J)) {
    D <- draw_D(Rmc, init, j)
    st <- eb_update_stratum(st, rows, j, (D + 1) / 2)
  }
  active <- rep(TRUE, Rmc)
  stop_t <- rep(maxT, Rmc)
  tt <- J * init

  while (any(active) && tt <= maxT) {
    idx <- which(active)
    ci <- target_interval_D(st, idx)
    hit <- (ci$lo > 0) | (ci$up < 0)
    if (any(hit)) {
      stop_t[idx[hit]] <- tt
      active[idx[hit]] <- FALSE
    }
    if (tt + batch > maxT || !any(active)) break

    idx <- which(active)
    sigh <- sigma_hat_D(st, idx)
    ww <- (sweep(sigh, 2, q, `*`))^(2/3)
    ww <- ww / rowSums(ww)
    eps <- min(.25, tt^(-eta))
    pi <- (1 - eps) * ww + eps * matrix(q, nrow = length(idx), ncol = J, byrow = TRUE)

    # Per-replication multinomial allocation of the next batch.
    counts <- t(vapply(seq_len(nrow(pi)), function(r) {
      as.integer(rmultinom(1, batch, pi[r, ])[, 1])
    }, integer(J)))

    for (j in seq_len(J)) {
      for (m in sort(unique(counts[, j]))) {
        if (m == 0L) next
        pos <- which(counts[, j] == m)
        rr <- idx[pos]
        D <- draw_D(length(rr), m, j)
        st <- eb_update_stratum(st, rr, j, (D + 1) / 2)
      }
    }
    tt <- tt + batch
  }
  shares <- st$n / rowSums(st$n)
  list(summary = c(median = median(stop_t), q25 = unname(quantile(stop_t, .25)),
                   q75 = unname(quantile(stop_t, .75)), mean = mean(stop_t),
                   unresolved = mean(stop_t >= maxT)),
       mean_final_share = colMeans(shares))
}

# Fixed-horizon oracle tracking using ordinary sample SDs. This diagnostic is
# separate from the stopped paths because stopping induces path selection.
tracking_one <- function(horizon, seed, Rmc = 1000L, init = 4L,
                         a = 2, gamma = .6) {
  set.seed(seed)
  N <- matrix(init, Rmc, J)
  S <- matrix(0, Rmc, J)
  SS <- matrix(0, Rmc, J)
  for (j in seq_len(J)) {
    D <- draw_D(Rmc, init, j)
    S[, j] <- rowSums(D)
    SS[, j] <- rowSums(D^2)
  }
  tt <- J * init
  while (tt < horizon) {
    means <- S / N
    vv <- pmax((SS - S^2 / N) / pmax(N - 1, 1), 1e-6)
    sigh <- sqrt(vv)
    ww <- (sweep(sigh, 2, q, `*`))^(2/3)
    ww <- ww / rowSums(ww)
    eps <- min(1, a * tt^(-gamma))
    pi <- (1 - eps) * ww + eps * matrix(q, Rmc, J, byrow = TRUE)
    # one evaluation unit per path per global time step
    A <- vapply(seq_len(Rmc), function(r) sample.int(J, 1, prob = pi[r, ]), integer(1))
    for (j in seq_len(J)) {
      rr <- which(A == j)
      if (!length(rr)) next
      D <- as.vector(draw_D(length(rr), 1L, j))
      N[rr, j] <- N[rr, j] + 1L
      S[rr, j] <- S[rr, j] + D
      SS[rr, j] <- SS[rr, j] + D^2
    }
    tt <- tt + 1L
  }
  sh <- N / rowSums(N)
  oracle <- (q * sig)^(2/3); oracle <- oracle / sum(oracle)
  l1 <- rowSums(abs(sweep(sh, 2, oracle, `-`)))
  c(colMeans(sh), mean_l1 = mean(l1))
}

# Robust minimax design over a small set of target distributions.
robust_design <- function(Qmat, sigma = sig, B = 400) {
  # parameterize lambda by a softmax for unconstrained optimization
  softmax <- function(x) { z <- exp(c(x, 0) - max(c(x, 0))); z / sum(z) }
  evaluate_lambda <- function(lam) {
    qbar <- as.vector(lam %*% Qmat)
    w <- (qbar * sigma)^(2/3); w <- w / sum(w)
    widths <- as.vector(Qmat %*% (sigma / sqrt(B * w)))
    list(value = max(widths), lambda = lam, qbar = qbar, w = w, widths = widths)
  }
  fn <- function(x) evaluate_lambda(softmax(x))$value
  fit <- optim(rep(0, nrow(Qmat) - 1L), fn, method = "Nelder-Mead",
               control = list(reltol = 1e-12, maxit = 10000))
  evaluate_lambda(softmax(fit$par))
}

cat("Oracle shares:", paste(round((q * sig)^(2/3) / sum((q * sig)^(2/3)), 8), collapse = " "), "\n\n")
shares <- list(
  Uniform = rep(1, J),
  `Q-proportional` = q,
  `Neyman estimation` = q * sig,
  `Range-width q^(2/3)` = q^(2/3),
  `Oracle variance-width` = (q * sig)^(2/3)
)
cat("PrPl-EB fixed policies (2,000 Monte Carlo replications)\n")
for (i in seq_along(shares)) {
  z <- fixed_seq_eb(shares[[i]], Rmc = 2000L, seed = SEED + 10L * (i - 1L))
  cat(names(shares)[i], "|", paste(round(z, 4), collapse = " | "), "\n")
}
z <- adaptive_seq_eb(Rmc = 2000L, seed = SEED + 99L)
cat("Adaptive PrPl-EB |", paste(round(z$summary, 4), collapse = " | "), "\n")
cat("Adaptive mean final shares:", paste(round(z$mean_final_share, 6), collapse = " "), "\n\n")

cat("Oracle tracking diagnostics (1,000 fixed-horizon trajectories)\n")
for (h in c(500L, 2000L, 10000L)) {
  z <- tracking_one(h, seed = SEED + h)
  cat(h, "|", paste(round(z, 6), collapse = " | "), "\n")
}

Qmat <- rbind(
  c(.55, .20, .15, .10),
  c(.10, .55, .20, .15),
  c(.15, .10, .55, .20)
)
cat("\nRobust target design\n")
for (m in seq_len(nrow(Qmat))) {
  w <- (Qmat[m, ] * sig)^(2/3); w <- w / sum(w)
  widths <- as.vector(Qmat %*% (sig / sqrt(400 * w)))
  cat("Q", m, "shares:", paste(round(w, 6), collapse = " "),
      "worst width", round(max(widths), 6), "\n")
}
r <- robust_design(Qmat)
cat("Robust lambda:", paste(round(r$lambda, 6), collapse = " "), "\n")
cat("Robust qbar:", paste(round(r$qbar, 6), collapse = " "), "\n")
cat("Robust shares:", paste(round(r$w, 6), collapse = " "), "\n")
cat("Scenario widths:", paste(round(r$widths, 6), collapse = " "), "\n")
cat("Worst width:", round(r$value, 6), "\n\n")

cat("Session information\n")
print(sessionInfo())


==> anc/single_target_one_sided_batch10.csv <==
target,median,q25,q75,mean,sd,mcse_mean,unresolved,max_bound
macro,205.0,135.0,285.0,227.294,118.0726293141583,1.6697991372113374,0.0,1.0
item,185.0,125.0,265.0,209.016,108.88049750321363,1.5398027624697463,0.0,1.0
stem,185.0,135.0,265.0,214.238,111.9218685375266,1.582814244119087,0.0,1.0


==> anc/targetset_gapaware_proposals.csv <==
subject,pi_gap_aware,pi_second_moment
abstract_algebra,0.021201784429460004,0.02189686058179219
anatomy,0.01251391902942435,0.0104266925381117
astronomy,0.015266989711098218,0.015855320176787067
business_ethics,0.01326808088079219,0.010661360263311132
clinical_knowledge,0.013990403854551752,0.013140833244297066
college_biology,0.013947172517566924,0.014470932785749024
college_chemistry,0.01884106237699386,0.019458744968118346
college_computer_science,0.020017688403138584,0.020673945327178662
college_mathematics,0.022635152118453402,0.023377219584250628
college_medicine,0.012453030081339342,0.01079450297192973
college_physics,0.023267421872020258,0.024034623981388236
computer_security,0.014730067654788091,0.015212976005410528
conceptual_physics,0.021015549054801942,0.022063964623060203
econometrics,0.018851928822767344,0.019496081878687285
electrical_engineering,0.020541629627274866,0.021315522713178693
elementary_mathematics,0.029764652691095135,0.031826240032776044
formal_logic,0.020061838958380228,0.020773232642112668
global_facts,0.016175099143206303,0.012997249625614377
high_school_biology,0.0163723386392372,0.017362373972915925
high_school_chemistry,0.02245449299374431,0.023472707708536596
high_school_computer_science,0.015706849107451407,0.016221780116168757
high_school_european_history,0.010543812737141443,0.00906540694475788
high_school_geography,0.009615106433906355,0.008540738749456279
high_school_government_and_politics,0.007178711889939658,0.00634636926308951
high_school_macroeconomics,0.019792805487227366,0.01990320023913788
high_school_mathematics,0.02779716401304981,0.0293229096525352
high_school_microeconomics,0.01308125700391663,0.012035068701903745
high_school_physics,0.021803591056905647,0.022641102746871925
high_school_psychology,0.01652318038819825,0.01736087722269568
high_school_statistics,0.02262650355576298,0.023693987682542127
high_school_us_history,0.009102074807130569,0.00813042813664976
high_school_world_history,0.010605479285931413,0.009749357543880753
human_aging,0.012906884419091401,0.011726449256010395
human_sexuality,0.011310690297991777,0.009384411653957531
international_law,0.007537412803609339,0.0061882876846025975
jurisprudence,0.009717649187784802,0.007871652477659264
logical_fallacies,0.01169901385600411,0.010037964251113163
machine_learning,0.020267501496269547,0.020955844677546687
management,0.010345522549319138,0.008337938027940495
marketing,0.010103119822390054,0.009264718982647599
medical_genetics,0.016550380205697136,0.01709296541267746
miscellaneous,0.023483973586950698,0.025431220480987237
moral_disputes,0.01487490990447628,0.014669005033728694
moral_scenarios,0.056738886175086475,0.06190363574862734
nutrition,0.013945040373991144,0.013456553655156779
philosophy,0.015464035667744569,0.014966411000014978
prehistory,0.014582772364307097,0.014217542835403715
professional_accounting,0.01970613287790557,0.018729524508647063
professional_law,0.07210465965990187,0.08003378528695106
professional_medicine,0.02048398118815316,0.021614129733120498
professional_psychology,0.02358627711680254,0.025067869999572237
public_relations,0.00970640600686355,0.007878643325506278
security_studies,0.013390826796296733,0.012389090687526902
sociology,0.008733323830146618,0.007779340034710257
us_foreign_policy,0.008196827013743184,0.0065864330037411645
virology,0.013442164780573366,0.013984185997342182
world_religions,0.009374769392203924,0.008109783619912747


==> anc/targetset_information_bound.csv <==
problem,gap,D_star,Gamma_star,characteristic_time_per_nat,log20_lower_bound
Macro,0.09821916372085582,19.17266887569754,0.026078789721016817,38.34533775139508,114.87236584218245
Item,0.10649124056402219,17.12092353141783,0.0292040320770356,34.24184706283566,102.57940635223673
STEM,0.10510725186886295,18.00693437030382,0.0277670807100056,36.01386874060764,107.88790888177552
All three targets,,20.97817244882364,0.023834297349769273,41.95634489764728,125.68997649024425


==> anc/targetset_information_bound.txt <==
gaps = [0.09821916372085582, 0.10649124056402219, 0.10510725186886295]
least_favourable_lambda = [0.2852944677361472, 0.34979386109912763, 0.3649116711647252]
D_star = 20.978172448824
Gamma_star = 0.023834297350
characteristic_time_per_nat = 41.956344897647
log20_lower_bound = 125.689976490244
effective_number_of_strata = 42.859046843245
max_share = 0.072348646542
min_share = 0.007381996867


==> anc/targetset_information_bound_ternary.csv <==
problem,Gamma_ternary,characteristic_time_per_nat,log20_lower_bound,iterations,lp_gap
Macro,0.02562212106466485,39.028775075888916,116.91976109212004,8,0.0
Item,0.028416249231620862,35.191132786350494,105.42321223099415,20,0.0
STEM,0.02728078827757655,36.65583229579734,109.81105982250277,9,0.0
All three targets,0.023002924112544638,43.472733949274314,130.2326721114673,65,-4.510010420677446e-12


==> anc/targetset_information_bound_ternary.txt <==
          problem  Gamma_ternary  characteristic_time_per_nat  log20_lower_bound  iterations        lp_gap
            Macro       0.025622                    39.028775         116.919761           8  0.000000e+00
             Item       0.028416                    35.191133         105.423212          20  0.000000e+00
             STEM       0.027281                    36.655832         109.811060           9  0.000000e+00
All three targets       0.023003                    43.472734         130.232672          65 -4.510010e-12

robust target-specific information rates at robust optimum = [0.02300292411028374, 0.023002924108034627, 0.02300292411057844]
effective_number_of_strata = 42.889074351601
max_share = 0.072831029204
min_share = 0.008412145417


==> anc/targetset_information_optimal_proposal.csv <==
subject,pi_information_optimal
abstract_algebra,0.021263245370437372
anatomy,0.012916984027043492
astronomy,0.01481699378016461
business_ethics,0.013228772111139564
clinical_knowledge,0.014145992254012156
college_biology,0.013961205777332593
college_chemistry,0.019313312310745193
college_computer_science,0.02027377963545287
college_mathematics,0.022802211560467085
college_medicine,0.01288203984146331
college_physics,0.02323845695249818
computer_security,0.015194010354580768
conceptual_physics,0.020524963482546153
econometrics,0.01872877801663769
electrical_engineering,0.020245868875164778
elementary_mathematics,0.028318678134886067
formal_logic,0.020327065907856358
global_facts,0.016041406588426843
high_school_biology,0.016659518079551155
high_school_chemistry,0.02253316744232514
high_school_computer_science,0.014865603727744677
high_school_european_history,0.010780219106703766
high_school_geography,0.009858460327461308
high_school_government_and_politics,0.007381996866512767
high_school_macroeconomics,0.019345744527070018
high_school_mathematics,0.027782049116444954
high_school_microeconomics,0.013113229711622104
high_school_physics,0.02157300007688682
high_school_psychology,0.01661748885386455
high_school_statistics,0.022596415189957454
high_school_us_history,0.009427283031372672
high_school_world_history,0.01077843554550126
human_aging,0.013024627933472373
human_sexuality,0.011506177299673171
international_law,0.00785764330365237
jurisprudence,0.00998454583196273
logical_fallacies,0.011989331956413659
machine_learning,0.020015740386801425
management,0.010764872929516014
marketing,0.010504815500924537
medical_genetics,0.015961765713372177
miscellaneous,0.02379021036309442
moral_disputes,0.015144526246033066
moral_scenarios,0.05191678808867145
nutrition,0.014259276551909445
philosophy,0.015863562435622352
prehistory,0.014756737623834289
professional_accounting,0.01996150398407821
professional_law,0.07234864654204526
professional_medicine,0.020449867332844582
professional_psychology,0.02330575305410701
public_relations,0.010130380722236782
security_studies,0.013708574736205136
sociology,0.009043716039328915
us_foreign_policy,0.008541775802296075
virology,0.01383795877807778
world_religions,0.009794824259952921


==> anc/targetset_information_optimal_proposal_ternary.csv <==
subject,pi_macro,pi_item,pi_stem,pi_all_three_targets
abstract_algebra,0.02197936400035502,0.008657194710810282,0.030349876868534627,0.02073611731014614
anatomy,0.018399666013733856,0.009816472818692733,0.012728801989211848,0.012745433480855137
astronomy,0.013515135905626073,0.008164879063378684,0.018760906900856814,0.013602689743892199
business_ethics,0.01896865460813351,0.007487356443820109,0.013112723994110181,0.012752549940896838
clinical_knowledge,0.01643593556582921,0.01725577077971146,0.011387063222313592,0.01364156547580176
college_biology,0.014114413068891845,0.008088963364945311,0.01961045753773878,0.014087104285379601
college_chemistry,0.020253081929314496,0.007986990865230047,0.027986699666261893,0.019175679693649438
college_computer_science,0.021032568796680903,0.008289270404663287,0.029052968692023097,0.019882673935657555
college_mathematics,0.02352518644988002,0.009256652970632205,0.03246482523052773,0.022107953996801575
college_medicine,0.01769311817654393,0.012109528143016102,0.012247966468457635,0.012789409442994826
college_physics,0.02399030267802012,0.009628032142391515,0.03310569737700073,0.022561315043038183
computer_security,0.017074673793053986,0.006764376346007371,0.023659599108033516,0.016403418718807763
conceptual_physics,0.018885187366122977,0.017518887005557957,0.026110920745156814,0.019501425194245726
econometrics,0.019135696078795242,0.008611301535359855,0.02645760824655359,0.018322500764506026
electrical_engineering,0.020265843632348464,0.011588470460915153,0.02800389252454154,0.019628673449315886
elementary_mathematics,0.022741871598599295,0.03386027904359851,0.03140346023756359,0.027158932379175632
formal_logic,0.02080677800719278,0.010334331569857845,0.028744250403271453,0.01990662897391495
global_facts,0.02339722468136401,0.009212121958554715,0.016150057992328107,0.01555203983329797
high_school_biology,0.015354181123730859,0.018911183035121463,0.021312102969629924,0.016961751160055525
high_school_chemistry,0.021676176273059254,0.017334811508874583,0.029934430668013826,0.021744346093327035
high_school_computer_science,0.01275260669791152,0.005053475862257374,0.01766765867096115,0.012705458715737765
high_school_european_history,0.014861438782351535,0.009746382048721736,0.010316221542579263,0.010753209114503668
high_school_geography,0.01342921768099086,0.01061320765919844,0.00934577561399378,0.01012204006777014
high_school_government_and_politics,0.010974012980608015,0.008544826722051655,0.007686787663541982,0.008412145417087766
high_school_macroeconomics,0.017731124684541653,0.02732470979362856,0.012264901397833055,0.01843764723541372
high_school_mathematics,0.02500615077328517,0.02654983179878527,0.034495906214975704,0.026598261048466732
high_school_microeconomics,0.015590850408141777,0.014714637346631304,0.010807435004319058,0.01238242498085654
high_school_physics,0.021586874963917944,0.012843348029235497,0.02981407020511553,0.020917462166867094
high_school_psychology,0.012961352845805898,0.02823203550848757,0.009027084444544888,0.018700359842718364
high_school_statistics,0.021473683490367865,0.018275985643349507,0.029657931388503596,0.021770059842674955
high_school_us_history,0.013586094144505834,0.011066060354208148,0.009457030801227805,0.010287468672565562
high_school_world_history,0.013408368907191675,0.012678805180944278,0.009328890478940482,0.010651912149592385
human_aging,0.016052359435323224,0.014188025905013554,0.011124042152327021,0.012451359713975407
human_sexuality,0.01621106256939094,0.00841533472313886,0.011232649881801872,0.011302905022813578
international_law,0.013001213409641292,0.006293515393748535,0.009060723986089193,0.009249444418850622
jurisprudence,0.014812791734647645,0.006359633008464727,0.010283460961727497,0.010269979242176697
logical_fallacies,0.016508357519595576,0.010662030885788541,0.011438205809166673,0.01183878884932926
machine_learning,0.02047175443742693,0.009040823769843635,0.028286110703639147,0.0195029596045212
management,0.016414780308324627,0.006703286054520747,0.01137771119568209,0.0111836296662679
marketing,0.014819553314281902,0.01380576429488844,0.0102978688235814,0.011667720603620022
medical_genetics,0.01543068201851263,0.006108946273201324,0.02137058882537908,0.014979229354357654
miscellaneous,0.014294682016248065,0.04458639619782146,0.009936390198901138,0.02810446842216135
moral_disputes,0.015872841549796134,0.021791290451611905,0.011007076253076042,0.015305679703188663
moral_scenarios,0.026165692574159825,0.09221893816886048,0.018063023252917094,0.052783694617918465
nutrition,0.016042011716068116,0.01947305073983419,0.011122941125427518,0.014333632245933514
philosophy,0.017554587063909815,0.02160389252468808,0.01215378456000776,0.015793277450620577
prehistory,0.015740074341285066,0.020233139438102593,0.010914270320317651,0.014565326966671606
professional_accounting,0.022338309708696505,0.02480441739306057,0.015419917348450485,0.019055450184057684
professional_law,0.021461354180909706,0.12969993787414769,0.014819269964430146,0.07283102920354421
professional_medicine,0.018433505449211983,0.019808808673781424,0.0254994943368178,0.0196536815003359
professional_psychology,0.015612358588970187,0.03788859436541326,0.010822101869231033,0.023892798755561866
public_relations,0.015733229326780555,0.006872102215211295,0.010915377338472636,0.010814235327825624
security_studies,0.01680235146314332,0.016306182298950752,0.011639870790290607,0.013477216517473556
sociology,0.013214102810223057,0.010617285763433855,0.009204622758214298,0.009984624601808425
us_foreign_policy,0.013839913158759555,0.0055209269308041965,0.009628506143901707,0.009648331367404566
virology,0.015418188907249605,0.010173333411563788,0.021407133865885067,0.015340340722243774
world_religions,0.015147406290548136,0.010304163125467515,0.010520853265599477,0.010969537767323298


==> anc/targetset_pooled_proposals.csv <==
subject,pi_average_target,pi_minimax_second_moment,pi_capped_Cmin,pi_capped_C1_5
abstract_algebra,0.016555117437995103,0.02189686058179219,0.017453174595767576,0.019101314207118244
anatomy,0.013219291582229068,0.0104266925381117,0.012247841821591275,0.011695906432748534
astronomy,0.017789509499904637,0.015855320176787067,0.017453174595767576,0.01666666666666667
business_ethics,0.012388450771328436,0.010661360263311132,0.012247841821591275,0.011695906432748534
clinical_knowledge,0.01630527173700287,0.013140833244297066,0.013175021415406394,0.012581303707923869
college_biology,0.017599603028841636,0.014470932785749024,0.017453174595767576,0.01666666666666667
college_chemistry,0.016555117437995103,0.019458744968118346,0.017453174595767576,0.016974469939370095
college_computer_science,0.016555117437995103,0.020673945327178662,0.017453174595767576,0.018034527101277373
college_mathematics,0.016555117437995103,0.023377219584250628,0.017453174595767576,0.020392677521035834
college_medicine,0.014121347319778339,0.01079450297192973,0.012247841821591275,0.011695906432748534
college_physics,0.01660259405576087,0.024034623981388236,0.017453174595767576,0.02095623368816961
computer_security,0.016555117437995103,0.015212976005410528,0.017453174595767576,0.01666666666666667
conceptual_physics,0.01975978913718327,0.022063964623060203,0.017453174595767576,0.018427272339915368
econometrics,0.01688745376235537,0.019496081878687285,0.017453174595767576,0.0169482068501686
electrical_engineering,0.017623341337724502,0.021315522713178693,0.017453174595767576,0.01836725616667716
elementary_mathematics,0.023154367307434434,0.031826240032776044,0.01879304941518346,0.02524711022782231
formal_logic,0.01717231346894987,0.020773232642112668,0.017453174595767576,0.018000060710356158
global_facts,0.012388450771328436,0.012997249625614377,0.012247841821591275,0.011695906432748534
high_school_biology,0.021540162303398905,0.017362373972915925,0.017453174595767576,0.01666666666666667
high_school_chemistry,0.01900016325293127,0.023472707708536596,0.017453174595767576,0.01983494802011036
high_school_computer_science,0.016555117437995103,0.016221780116168757,0.017453174595767576,0.01666666666666667
high_school_european_history,0.013931440848715336,0.00906540694475788,0.012247841821591275,0.011695906432748534
high_school_geography,0.014714805041850238,0.008540738749456279,0.012247841821591275,0.011695906432748534
high_school_government_and_politics,0.014596113497435835,0.00634636926308951,0.012247841821591275,0.011695906432748534
high_school_macroeconomics,0.019272560347362272,0.01990320023913788,0.01938965415852261,0.018515880928642668
high_school_mathematics,0.020590629948083902,0.0293229096525352,0.017453174595767576,0.024172245293949977
high_school_microeconomics,0.015664337397165235,0.012035068701903745,0.012247841821591275,0.011695906432748534
high_school_physics,0.01776577119102177,0.022641102746871925,0.017453174595767576,0.019473187236281022
high_school_psychology,0.022951998224207903,0.01736087722269568,0.027095798759986675,0.025874756682333938
high_school_statistics,0.019308761268408636,0.023693987682542127,0.017453174595767576,0.01992775232509415
high_school_us_history,0.01485723489514747,0.00813042813664976,0.012247841821591275,0.011695906432748534
high_school_world_history,0.015640599088282373,0.009749357543880753,0.012247841821591275,0.011695906432748534
human_aging,0.015308262763922104,0.011726449256010395,0.012247841821591275,0.011695906432748534
human_sexuality,0.013124338346697571,0.009384411653957531,0.012247841821591275,0.011695906432748534
international_law,0.012886955257868805,0.0061882876846025975,0.012247841821591275,0.011695906432748534
jurisprudence,0.012578357242391437,0.007871652477659264,0.012247841821591275,0.011695906432748534
logical_fallacies,0.013883964230949604,0.010037964251113163,0.012247841821591275,0.011695906432748534
machine_learning,0.016839977144589603,0.020955844677546687,0.017453174595767576,0.01822660849074477
management,0.01245966569797707,0.008337938027940495,0.012247841821591275,0.011695906432748534
marketing,0.015569384161633735,0.009264718982647599,0.012247841821591275,0.011695906432748534
medical_genetics,0.016555117437995103,0.01709296541267746,0.017453174595767576,0.01666666666666667
miscellaneous,0.028601715738332204,0.025431220480987237,0.03892845950287996,0.03717419171058254
moral_disputes,0.018228074756515736,0.014669005033728694,0.01720210343294565,0.016426909746949603
moral_scenarios,0.03126040633321424,0.06190363574862734,0.04449677044071211,0.04287876560988384
nutrition,0.017278542401200737,0.013456553655156779,0.015213420955148478,0.014527845036319601
philosophy,0.0173972339456151,0.014966411000014978,0.015462006264873108,0.014765228125148336
prehistory,0.017705831961092502,0.014217542835403715,0.016108328070157243,0.015382424156103136
professional_accounting,0.016708822988011733,0.018729524508647063,0.014020211468470174,0.01412312910124689
professional_law,0.04642918570937161,0.08003378528695106,0.07626597302352246,0.07282913165266135
professional_medicine,0.02063810656584967,0.021614129733120498,0.017453174595767576,0.017804265164339694
professional_psychology,0.02454246491936054,0.025067869999572237,0.030426841910296955,0.029055690072639202
public_relations,0.012625833860157202,0.007878643325506278,0.012247841821591275,0.011695906432748534
security_studies,0.01583050555934537,0.012389090687526902,0.012247841821591275,0.011695906432748534
sociology,0.014786019968498838,0.007779340034710257,0.012247841821591275,0.011695906432748534
us_foreign_policy,0.012388450771328436,0.0065864330037411645,0.012247841821591275,0.011695906432748534
virology,0.01812184582426487,0.013984185997342182,0.017453174595767576,0.01666666666666667
world_religions,0.014073870702012601,0.008109783619912747,0.012247841821591275,0.011695906432748534


==> anc/targetset_pooled_results_batch10.csv <==
policy,median,q25,q75,mean,sd,mcse_mean,unresolved,positive,negative,max_bound,worst_second_moment
average_target,545.0,455.0,675.0,576.49,167.01239034187117,2.3619118750582353,0.0,1.0,0.0,2.352910045909796,0.29871350378446576
minimax_second_moment,645.0,555.0,755.0,663.222,144.7211372174483,2.046665950149731,0.0,1.0,0.0,2.835010352342635,0.2481402700312145
capped_C_1.432,445.0,355.0,575.0,475.512,169.0059479961922,2.39010503777937,0.0,1.0,0.0,1.4324041659482707,0.2734360681299651
capped_C_1.500,455.0,365.0,565.0,478.752,161.47909336975826,2.2836592388322345,0.0,1.0,0.0,1.4999999999999998,0.2597510550238389
capped_C_1.750,475.0,395.0,585.0,503.194,154.55398976134595,2.185723484393679,0.0,1.0,0.0,1.7499999999999998,0.25094416604388275
capped_C_2.000,515.0,435.0,615.0,537.03,145.03512035788935,2.0511063423054128,0.0,1.0,0.0,1.9999999999999996,0.24891898912183813


==> anc/targetset_pooled_run_batch10.txt <==
               policy  median   q25   q75    mean         sd  mcse_mean  unresolved  positive  negative  max_bound  worst_second_moment
       average_target   545.0 455.0 675.0 576.490 167.012390   2.361912         0.0       1.0       0.0   2.352910             0.298714
minimax_second_moment   645.0 555.0 755.0 663.222 144.721137   2.046666         0.0       1.0       0.0   2.835010             0.248140
       capped_C_1.432   445.0 355.0 575.0 475.512 169.005948   2.390105         0.0       1.0       0.0   1.432404             0.273436
       capped_C_1.500   455.0 365.0 565.0 478.752 161.479093   2.283659         0.0       1.0       0.0   1.500000             0.259751
       capped_C_1.750   475.0 395.0 585.0 503.194 154.553990   2.185723         0.0       1.0       0.0   1.750000             0.250944
       capped_C_2.000   515.0 435.0 615.0 537.030 145.035120   2.051106         0.0       1.0       0.0   2.000000             0.248919

Cmin = 1.432404165948
unconstrained minimax lambda = 0.00000009, 0.44197815, 0.55802176
unconstrained second moments = 0.22825154, 0.24812907, 0.24814027
unconstrained weight bounds = 2.83501035, 2.23560910, 2.01994488


==> anc/targetset_robust_positive_results_one_sided_batch10.csv <==
policy,median,q25,q75,mean,sd,mcse_mean,unresolved,max_bound,worst_second_moment,worst_gap_scaled,max_B
minimax_second_moment,405.0,345.0,485.0,422.77,114.44643593113534,1.618517018590751,0.0,2.835010352342635,0.2481402700312145,23.660355008759623,2.835010352342635
gap_aware_minimax,365.0,305.0,445.0,384.378,112.70090245726934,1.5938314474675757,0.0,2.4438729284718885,0.2537176119850413,22.37292899749001,2.4438729284718885
gap_aware_capped_C_1.432,285.0,205.0,385.0,312.188,141.69272395435243,2.0038377190583234,0.0,1.4324041659482707,0.2734360681299651,24.75086823383961,1.4324041659482707
gap_aware_capped_C_1.500,285.0,215.0,375.0,310.624,129.65358704843806,1.8335786121422175,0.0,1.5,0.26288390715194876,23.4357661187228,1.5
gap_aware_capped_C_1.750,305.0,245.0,395.0,329.092,121.62061441536198,1.7199752237035366,0.0,1.7499999999999998,0.2555824741808645,22.537373252931495,1.7499999999999998
gap_aware_capped_C_2.000,325.0,265.0,405.0,347.146,115.23241898909012,1.6296324975943022,0.0,1.9999999999999998,0.2541865075405522,22.41427866490616,1.9999999999999998

